Dark matter and lepton flavour phenomenology in a singlet-doublet scotogenic model

We study the dark matter phenomenology of scotogenic frameworks through a rather illustrative model extending the Standard Model by scalar and fermionic singlets and doublets. Such a setup is phenomenologically attractive since it provides the radiative generation of neutrino masses, while also including viable candidates for cold dark matter. We employ a Markov Chain Monte Carlo algorithm to explore the associated parameter space in view of numerous constraints stemming from the Higgs mass, the neutrino sector, dark matter, and lepton-flavour violating processes. After a general discussion of the results, we focus on the case of fermionic dark matter, which remains rather uncovered in the literature so far. We discuss the associated phenomenology and show that in this particular case a rather specific mass spectrum is expected with fermion masses just above 1 TeV. Our study may serve as a guideline for future collider studies.

==> anc/T12A_doublet_fermion_I.slha <==
# SUSY Les Houches Accord 2 - T12Afinal Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 03.11.2021,  18:03
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     5  2   #  switching on CP violation
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    2.09297767E-01  # Lambda1INput
    2   -1.09768579E+00  # LambdaSHINput
    3   -7.98646577E-01  # Lambda4SINput
    4    2.92385159E+06  # MS2Input
    5    2.32043888E+06  # MPhi2INput
    6   -1.10983356E+00  # Lam4PhiINput
    7   -1.01476647E+00  # LambPhiINput
    8    1.71938096E-01  # LambPhipINput
    9    8.18182153E-01  # LambPhippINput
   10   -8.56533088E+02  # CoupTriINput
   11    1.77229402E+03  # MFINput
   12    1.09645742E+03  # MPsiINput
   13    4.61313052E-01  # Y1INput
   14   -1.42785300E-01  # Y2INput
Block gaugeGUT Q=  1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.18700000E-01  # alpha_s(MZ)^MSbar
         4     9.11887000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.73500000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.73500000E+02  # (Renormalization Scale)
   1    3.58142112E-01  # g1
   2    6.44993966E-01  # g2
   3    1.16662503E+00  # g3
Block SM Q=  1.73500000E+02  # (Renormalization Scale)
   2    2.09297767E-01  # Lam
   1   -6.45764152E+03  # m2SM
Block HDM Q=  1.73500000E+02  # (Renormalization Scale)
   3   -7.98646577E-01  # l4S
   2   -1.09768579E+00  # lSH
   8    1.71938096E-01  # lPp
   7   -1.01476647E+00  # lPhi
   6   -1.10983356E+00  # l4P
   9    8.18182153E-01  # lPpp
  13    4.61313052E-01  # yk1
  14   -1.42785300E-01  # yk2
  11    1.77229402E+03  # mF
  12    1.09645742E+03  # mPsi
  10   -8.56533088E+02  # cTri
   4    2.92385159E+06  # mS2
   5    2.32043888E+06  # mPhi2
Block HMIX Q=  1.73500000E+02  # (Renormalization Scale)
   3    2.48410339E+02  # vvSM
Block TREESM Q=  1.73500000E+02  # (Renormalization Scale)
   1   -6.45764152E+03  # m2SM
Block LOOPSM Q=  1.73500000E+02  # (Renormalization Scale)
   1    1.87337345E+05  # m2SM
Block Yu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     7.67311744E-06   # Real(Yu(1,1),dp)
  1  2     1.52319887E-09   # Real(Yu(1,2),dp)
  1  3     9.69668649E-11   # Real(Yu(1,3),dp)
  2  1    -7.81269052E-07   # Real(Yu(2,1),dp)
  2  2     3.93566006E-03   # Real(Yu(2,2),dp)
  2  3    -2.46728755E-07   # Real(Yu(2,3),dp)
  3  1    -1.18579079E-05   # Real(Yu(3,1),dp)
  3  2     5.87638858E-05   # Real(Yu(3,2),dp)
  3  3     9.37408600E-01   # Real(Yu(3,3),dp)
Block IMYu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yu(1,1))
  1  2    -3.60119906E-10   # Aimag(Yu(1,2))
  1  3    -3.73815208E-11   # Aimag(Yu(1,3))
  2  1    -1.84709786E-07   # Aimag(Yu(2,1))
  2  2     0.00000000E+00   # Aimag(Yu(2,2))
  2  3    -4.43070143E-09   # Aimag(Yu(2,3))
  3  1    -4.56929077E-06   # Aimag(Yu(3,1))
  3  2    -1.05565142E-06   # Aimag(Yu(3,2))
  3  3     0.00000000E+00   # Aimag(Yu(3,3))
Block Yd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     1.55654325E-05   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     2.95743136E-04   # Real(Yd(2,2),dp)
  2  3     0.00000000E+00   # Real(Yd(2,3),dp)
  3  1     2.48135156E-15   # Real(Yd(3,1),dp)
  3  2    -1.22956451E-14   # Real(Yd(3,2),dp)
  3  3     1.54069142E-02   # Real(Yd(3,3),dp)
Block IMYd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yd(1,1))
  1  2     0.00000000E+00   # Aimag(Yd(1,2))
  1  3     0.00000000E+00   # Aimag(Yd(1,3))
  2  1     0.00000000E+00   # Aimag(Yd(2,1))
  2  2     0.00000000E+00   # Aimag(Yd(2,2))
  2  3     0.00000000E+00   # Aimag(Yd(2,3))
  3  1    -1.21783080E-15   # Aimag(Yd(3,1))
  3  2     0.00000000E+00   # Aimag(Yd(3,2))
  3  3     0.00000000E+00   # Aimag(Yd(3,3))
Block Ye Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     2.86332605E-06   # Real(Ye(1,1),dp)
  1  2     1.74885016E-07   # Real(Ye(1,2),dp)
  1  3     1.01037825E-05   # Real(Ye(1,3),dp)
  2  1     2.02034491E-09   # Real(Ye(2,1),dp)
  2  2     5.92045486E-04   # Real(Ye(2,2),dp)
  2  3    -1.56018264E-05   # Real(Ye(2,3),dp)
  3  1     7.60344853E-09   # Real(Ye(3,1),dp)
  3  2    -1.01631728E-06   # Real(Ye(3,2),dp)
  3  3     9.90130213E-03   # Real(Ye(3,3),dp)
Block IMYe Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     2.07954366E-08   # Aimag(Ye(1,1))
  1  2     1.64423785E-08   # Aimag(Ye(1,2))
  1  3     2.26909679E-08   # Aimag(Ye(1,3))
  2  1    -3.21114159E-08   # Aimag(Ye(2,1))
  2  2    -2.53896141E-08   # Aimag(Ye(2,2))
  2  3    -3.50384159E-08   # Aimag(Ye(2,3))
  3  1    -1.20849480E-07   # Aimag(Ye(3,1))
  3  2    -9.55523616E-08   # Aimag(Ye(3,2))
  3  3    -1.31865053E-07   # Aimag(Ye(3,3))
Block COUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -2.80303092E-06  # Real(cg2(1) ,dp)
   2    6.86110044E-06  # Real(cg2(2) ,dp)
   3   -1.75237201E-05  # Real(cg2(3) ,dp)
Block IMCOUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -1.31381239E-05  # Aimag(cg2(1) )
   2   -1.30988316E-05  # Aimag(cg2(2) )
   3   -1.46545776E-05  # Aimag(cg2(3) )
Block COUPLING3 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -1.15790205E-01  # Real(cg3(1) ,dp)
   2    1.78798254E-01  # Real(cg3(2) ,dp)
   3    6.72896894E-01  # Real(cg3(3) ,dp)
Block COUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1    2.15782442E-05  # Real(cg1(1) ,dp)
   2    2.47729972E-05  # Real(cg1(2) ,dp)
   3   -2.80303092E-06  # Real(cg1(3) ,dp)
Block IMCOUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -1.89119723E-06  # Aimag(cg1(1) )
   2    2.41574301E-05  # Aimag(cg1(2) )
   3    1.09317322E-06  # Aimag(cg1(3) )
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.26090762E+02  # hh
      2001     1.38105162E+03  # P0_1
      2002     1.63743213E+03  # P0_2
      2003     1.38812096E+03  # A0I
      2004     1.39406476E+03  # Pc
        23     9.11887000E+01  # VZ
        24     7.97777247E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.73500000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
        12     1.00000000E-05  # Fv_1
        14     8.31043748E-12  # Fv_2
        16     5.09690032E-11  # Fv_3
      3001     1.07760550E+03  # FX0_1
      3002    -1.08189264E+03  # FX0_2
      3003     1.77614560E+03  # FX0_3
      3004     1.08018651E+03  # FXc
Block UDLMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     1.17155979E-16   # Real(ZDL(1,2),dp)
  1  3    -1.61054580E-13   # Real(ZDL(1,3),dp)
  2  1     2.50006286E-16   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     7.98354263E-13   # Real(ZDL(2,3),dp)
  3  1     1.61054580E-13   # Real(ZDL(3,1),dp)
  3  2    -7.98354263E-13   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block IMUDLMIX Q=  1.73500000E+02  # ()
  1  1    -5.55111512E-17   # Aimag(ZDL(1,1))
  1  2     7.62749427E-17   # Aimag(ZDL(1,2))
  1  3    -7.90445141E-14   # Aimag(ZDL(1,3))
  2  1    -1.52655666E-16   # Aimag(ZDL(2,1))
  2  2     0.00000000E+00   # Aimag(ZDL(2,2))
  2  3     3.36406375E-30   # Aimag(ZDL(2,3))
  3  1    -7.90445141E-14   # Aimag(ZDL(3,1))
  3  2     1.93593501E-56   # Aimag(ZDL(3,2))
  3  3    -2.42490721E-44   # Aimag(ZDL(3,3))
Block UDRMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     4.67182914E-18   # Real(ZDR(1,2),dp)
  1  3    -1.62711635E-16   # Real(ZDR(1,3),dp)
  2  1    -1.73472348E-18   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     1.53191655E-14   # Real(ZDR(2,3),dp)
  3  1     1.62711635E-16   # Real(ZDR(3,1),dp)
  3  2    -1.53191655E-14   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block IMUDRMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZDR(1,1))
  1  2    -2.29290260E-18   # Aimag(ZDR(1,2))
  1  3     7.98577856E-17   # Aimag(ZDR(1,3))
  2  1    -8.67361738E-19   # Aimag(ZDR(2,1))
  2  2     0.00000000E+00   # Aimag(ZDR(2,2))
  2  3     0.00000000E+00   # Aimag(ZDR(2,3))
  3  1     7.98577856E-17   # Aimag(ZDR(3,1))
  3  2     0.00000000E+00   # Aimag(ZDR(3,2))
  3  3     0.00000000E+00   # Aimag(ZDR(3,3))
Block UULMIX Q=  1.73500000E+02  # ()
  1  1     9.99999979E-01   # Real(ZUL(1,1),dp)
  1  2     1.98511081E-04   # Real(ZUL(1,2),dp)
  1  3     1.26371711E-05   # Real(ZUL(1,3),dp)
  2  1    -1.98510294E-04   # Real(ZUL(2,1),dp)
  2  2     9.99999977E-01   # Real(ZUL(2,2),dp)
  2  3    -6.26903282E-05   # Real(ZUL(2,3),dp)
  3  1    -1.26496684E-05   # Real(ZUL(3,1),dp)
  3  2     6.26875896E-05   # Real(ZUL(3,2),dp)
  3  3     9.99999998E-01   # Real(ZUL(3,3),dp)
Block IMUULMIX Q=  1.73500000E+02  # ()
  1  1    -7.77156117E-16   # Aimag(ZUL(1,1))
  1  2    -4.69326712E-05   # Aimag(ZUL(1,2))
  1  3    -4.87166672E-06   # Aimag(ZUL(1,3))
  2  1    -4.69323515E-05   # Aimag(ZUL(2,1))
  2  2     9.50628465E-16   # Aimag(ZUL(2,2))
  2  3    -1.12576401E-06   # Aimag(ZUL(2,3))
  3  1    -4.87438536E-06   # Aimag(ZUL(3,1))
  3  2    -1.12613797E-06   # Aimag(ZUL(3,2))
  3  3    -1.69006396E-20   # Aimag(ZUL(3,3))
Block UURMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     2.96974699E-18   # Real(ZUR(1,2),dp)
  1  3    -3.89229206E-16   # Real(ZUR(1,3),dp)
  2  1    -3.09596931E-18   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     9.90402864E-13   # Real(ZUR(2,3),dp)
  3  1     3.89229206E-16   # Real(ZUR(3,1),dp)
  3  2    -9.90402864E-13   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block IMUURMIX Q=  1.73500000E+02  # ()
  1  1    -5.55111512E-17   # Aimag(ZUR(1,1))
  1  2    -5.55639139E-17   # Aimag(ZUR(1,2))
  1  3    -6.92433214E-16   # Aimag(ZUR(1,3))
  2  1    -5.56623360E-17   # Aimag(ZUR(2,1))
  2  2     0.00000000E+00   # Aimag(ZUR(2,2))
  2  3    -8.19959662E-14   # Aimag(ZUR(2,3))
  3  1    -6.92433214E-16   # Aimag(ZUR(3,1))
  3  2    -8.19959662E-14   # Aimag(ZUR(3,2))
  3  3     0.00000000E+00   # Aimag(ZUR(3,3))
Block UELMIX Q=  1.73500000E+02  # ()
  1  1     9.99973288E-01   # Real(ZEL(1,1),dp)
  1  2    -4.48194924E-06   # Real(ZEL(1,2),dp)
  1  3    -9.75088824E-07   # Real(ZEL(1,3),dp)
  2  1     4.87950627E-06   # Real(ZEL(2,1),dp)
  2  2     9.99999978E-01   # Real(ZEL(2,2),dp)
  2  3     1.97551793E-04   # Real(ZEL(2,3),dp)
  3  1     1.06271064E-06   # Real(ZEL(3,1),dp)
  3  2    -1.97553000E-04   # Real(ZEL(3,2),dp)
  3  3     9.99999980E-01   # Real(ZEL(3,3),dp)
Block IMUELMIX Q=  1.73500000E+02  # ()
  1  1     7.30890995E-03   # Aimag(ZEL(1,1))
  1  2    -5.47197542E-05   # Aimag(ZEL(1,2))
  1  3    -1.22169408E-05   # Aimag(ZEL(1,3))
  2  1    -5.46881661E-05   # Aimag(ZEL(2,1))
  2  2    -4.31460744E-05   # Aimag(ZEL(2,2))
  2  3    -9.47690154E-06   # Aimag(ZEL(2,3))
  3  1    -1.21987446E-05   # Aimag(ZEL(3,1))
  3  2    -9.46574572E-06   # Aimag(ZEL(3,2))
  3  3    -1.33170191E-05   # Aimag(ZEL(3,3))
Block UERMIX Q=  1.73500000E+02  # ()
  1  1     9.99999434E-01   # Real(ZER(1,1),dp)
  1  2    -2.97163630E-04   # Real(ZER(1,2),dp)
  1  3    -1.02091770E-03   # Real(ZER(1,3),dp)
  2  1     2.98783861E-04   # Real(ZER(2,1),dp)
  2  2     9.99998695E-01   # Real(ZER(2,2),dp)
  2  3     1.58724026E-03   # Real(ZER(2,3),dp)
  3  1     1.02044478E-03   # Real(ZER(3,1),dp)
  3  2    -1.58754446E-03   # Real(ZER(3,2),dp)
  3  3     9.99998219E-01   # Real(ZER(3,3),dp)
Block IMUERMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZER(1,1))
  1  2     2.82183421E-05   # Aimag(ZER(1,2))
  1  3     2.35436005E-06   # Aimag(ZER(1,3))
  2  1     2.82189736E-05   # Aimag(ZER(2,1))
  2  2     0.00000000E+00   # Aimag(ZER(2,2))
  2  3    -3.02134761E-06   # Aimag(ZER(2,3))
  3  1     2.30866981E-06   # Aimag(ZER(3,1))
  3  2    -2.99324003E-06   # Aimag(ZER(3,2))
  3  3     0.00000000E+00   # Aimag(ZER(3,3))
Block UVMIX Q=  1.73500000E+02  # ()
  1  1    -7.91606647E-01   # Real(UV(1,1),dp)
  1  2     2.13654326E-01   # Real(UV(1,2),dp)
  1  3     1.22502486E-01   # Real(UV(1,3),dp)
  2  1     2.44116097E-02   # Real(UV(2,1),dp)
  2  2    -4.47765491E-01   # Real(UV(2,2),dp)
  2  3    -5.93353031E-01   # Real(UV(2,3),dp)
  3  1    -8.01546005E-03   # Real(UV(3,1),dp)
  3  2    -4.24322566E-01   # Real(UV(3,2),dp)
  3  3     5.04908278E-01   # Real(UV(3,3),dp)
Block IMUVMIX Q=  1.73500000E+02  # ()
  1  1    -2.56836130E-01   # Aimag(UV(1,1))
  1  2     4.86612357E-01   # Aimag(UV(1,2))
  1  3    -9.97371628E-02   # Aimag(UV(1,3))
  2  1     2.55767741E-01   # Aimag(UV(2,1))
  2  2     4.29771976E-01   # Aimag(UV(2,2))
  2  3    -4.43532671E-01   # Aimag(UV(2,3))
  3  1     4.91240070E-01   # Aimag(UV(3,1))
  3  2     3.90272617E-01   # Aimag(UV(3,2))
  3  3     4.13913301E-01   # Aimag(UV(3,3))
Block MatrixScal Q=  1.73500000E+02  # ()
  1  1    -2.85669677E-01   # Real(ZS(1,1),dp)
  1  2    -9.58328146E-01   # Real(ZS(1,2),dp)
  2  1    -9.58328146E-01   # Real(ZS(2,1),dp)
  2  2     2.85669677E-01   # Real(ZS(2,2),dp)
Block MatrixX Q=  1.73500000E+02  # ()
  1  1    -5.71401844E-02   # Real(ZX(1,1),dp)
  1  2     7.04541219E-01   # Real(ZX(1,2),dp)
  1  3     7.07358940E-01   # Real(ZX(1,3),dp)
  2  1     2.64911111E-02   # Real(ZX(2,1),dp)
  2  2    -7.07197108E-01   # Real(ZX(2,2),dp)
  2  3     7.06519973E-01   # Real(ZX(2,3),dp)
  3  1     9.98014639E-01   # Real(ZX(3,1),dp)
  3  2     5.91094058E-02   # Real(ZX(3,2),dp)
  3  3     2.17452935E-02   # Real(ZX(3,3),dp)
Block IMMatrixX Q=  1.73500000E+02  # ()
  1  1     3.93424106E-11   # Aimag(ZX(1,1))
  1  2    -3.23572871E-09   # Aimag(ZX(1,2))
  1  3     3.24356668E-09   # Aimag(ZX(1,3))
  2  1     7.47080457E-11   # Aimag(ZX(2,1))
  2  2     3.25149878E-09   # Aimag(ZX(2,2))
  2  3     3.24366972E-09   # Aimag(ZX(2,3))
  3  1     2.57565345E-12   # Aimag(ZX(3,1))
  3  2    -2.96577483E-10   # Aimag(ZX(3,2))
  3  3     1.80435754E-10   # Aimag(ZX(3,3))
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.00000000E+00  # GUT scale
        33     1.73500000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     0.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsCouplingsFermions, # 
    1.00000000E+00    0.00000000E+00        3             25         5         5 # h_1 b b coupling 
    1.00000000E+00    0.00000000E+00        3             25         3         3 # h_1 s s coupling 
    1.00000000E+00    7.87135237E-17        3             25         6         6 # h_1 t t coupling  
    1.00000000E+00    6.29097910E-21        3             25         4         4 # h_1 c c coupling 
    1.00000000E+00    0.00000000E+00        3             25        15        15 # h_1 tau tau coupling 
    1.00000000E+00    0.00000000E+00        3             25        13        13 # h_1 mu mu coupling  
Block HiggsCouplingsBosons # 
    1.00000000E+00        3             25        24        24 # h_1 W W coupling 
    1.00000000E+00        3             25        23        23 # h_1 Z Z coupling  
    0.00000000E+00        3             25        23        22 # h_1 Z gamma coupling 
    1.06171910E+00        3             25        22        22 # h_1 gamma gamma coupling 
    1.02323682E+00        3             25        21        21 # h_1 g g coupling 
    0.00000000E+00        4             25        21        21        23 # h_1 g g Z coupling 
    0.00000000E+00        3             25        25        23 # h_1 h_1 Z coupling  
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.33634115E-04 # H-Photon-Photon 
        25           21           21     0.66138557E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1    1.08570802E-03  # T-parameter (1-loop BSM)
       2   -3.33209846E-04  # S-parameter (1-loop BSM)
       3   -6.91620549E-05  # U-parameter (1-loop BSM)
      20    6.62142136E-17  # (g-2)_e
      21    6.21147301E-15  # (g-2)_mu
      22    1.22777357E-09  # (g-2)_tau
      23   -2.68706156E-28  # EDM(e)
      24   -4.09571398E-28  # EDM(mu)
      25    1.36077081E-27  # EDM(tau)
      39   -3.71292487E-04  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    3.15000000E-04  # BR(B->X_s gamma)
     201    1.00000000E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    6.45217072E-04  # BR(D->mu nu)
     301    9.98911923E-01  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    6.10620595E-03  # BR(Ds->mu nu)
     401    9.98793371E-01  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    5.96764100E-02  # BR(Ds->tau nu)
     403    9.98793370E-01  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    5.60788488E-07  # BR(B->mu nu)
     501    9.91337578E-01  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    1.24782757E-04  # BR(B->tau nu)
     503    9.91337574E-01  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    6.92919736E-01  # BR(K->mu nu)
     601    9.99924086E-01  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    2.47647734E-05  # R_K = BR(K->e nu)/(K->mu nu)
     603    2.47610135E-05  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    1.79463400E+01  # Delta(M_Bs)
    1901    1.00029256E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    4.01181312E-01  # Delta(M_Bd)
    1903    1.00043013E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    2.43265611E-15  # BR(B^0_d->e e)
    4001    1.00000265E+00  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    7.55349620E-14  # BR(B^0_s->e e)
    4003    1.00000261E+00  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    1.03920332E-10  # BR(B^0_d->mu mu)
    4005    1.00000265E+00  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    3.22685203E-09  # BR(B^0_s->mu mu)
    4007    1.00000261E+00  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    2.17517427E-08  # BR(B^0_d->tau tau)
    4009    1.00000145E+00  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    6.84353934E-07  # BR(B^0_s->tau tau)
    4011    1.00000147E+00  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    1.64140930E-06  # BR(B-> s e e)
    5001    9.91614340E-01  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    1.59101133E-06  # BR(B-> s mu mu)
    5003    9.91414034E-01  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    1.10917365E-07  # BR(B -> K mu mu)
    6001    9.99255543E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    1.10917365E-07  # BR(B -> K mu mu)
    6003    9.99255543E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    3.90655947E-05  # BR(B->s nu nu)
    7001    1.00000000E+00  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    1.80884360E-06  # BR(B->D nu nu)
    7003    1.00000000E+00  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    1.25755838E-10  # BR(K^+ -> pi^+ nu nu)
    8001    1.00000000E+00  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    2.88958470E-11  # BR(K_L -> pi^0 nu nu)
    8003    1.00000000E+00  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    2.00280213E-15  # Delta(M_K)
    9102    9.99999330E-01  # Delta(M_K)/Delta(M_K)_SM
    9103    1.89181793E-03  # epsilon_K
    9104    9.99999872E-01  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    1.56018902E-13  # BR(mu->e gamma)
     702    3.63831437E-14  # BR(tau->e gamma)
     703    8.52901240E-14  # BR(tau->mu gamma)
     800    7.24487942E-15  # CR(mu-e, Al)
     801    2.06860600E-14  # CR(mu-e, Ti)
     802    2.01995137E-14  # CR(mu-e, Sr)
     803    5.98258951E-14  # CR(mu-e, Sb)
     804    4.45048996E-14  # CR(mu-e, Au)
     805    4.50920058E-14  # CR(mu-e, Pb)
     901    5.69375973E-15  # BR(mu->3e)
     902    1.38116123E-14  # BR(tau->3e)
     903    3.22133518E-14  # BR(tau->3mu)
     904    1.41224708E-14  # BR(tau- -> e- mu+ mu-)
     905    3.28565847E-14  # BR(tau- -> mu- e+ e-)
     906    7.71283133E-16  # BR(tau- -> e+ mu- mu-)
     907    3.23467707E-16  # BR(tau- -> mu+ e- e-)
    1001    1.12608878E-08  # BR(Z->e mu)
    1002    1.59493515E-07  # BR(Z->e tau)
    1003    3.80299574E-07  # BR(Z->mu tau)
    1101    1.21054631E-17  # BR(h->e mu)
    1102    9.39323319E-17  # BR(h->e tau)
    1103    1.97835266E-16  # BR(h->mu tau)
    2001    2.09513560E-14  # BR(tau->e pi)
    2002    3.10426573E-15  # BR(tau->e eta)
    2003    3.42389790E-15  # BR(tau->e eta')
    2004    4.94225678E-14  # BR(tau->mu pi)
    2005    7.30661630E-15  # BR(tau->mu eta)
    2006    7.99743653E-15  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0    -0.17075797E-08    # coeffC7sm
     0305 4422   00   2    -0.17075797E-08    # coeffC7
     0305 4322   00   2    -0.32841732E-10    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.32841732E-10    # coeffC7pNP
     0305 6421   00   0    -0.85534682E-09    # coeffC8sm
     0305 6421   00   2    -0.85534682E-09    # coeffC8
     0305 6321   00   2    -0.16443943E-10    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.16443943E-10    # coeffC8pNP
 03051111 4133   00   0     0.10258749E-08    # coeffC9eeSM
 03051111 4133   00   2     0.10258749E-08    # coeffC9ee
 03051111 4233   00   2    -0.78741576E-15    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1    -0.78741576E-15    # coeffC9PeeNP
 03051111 4137   00   0    -0.39049478E-08    # coeffC10eeSM
 03051111 4137   00   2    -0.39049478E-08    # coeffC10ee
 03051111 4237   00   2    -0.79413153E-14    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.79413153E-14    # coeffC10PeeNP
 03051313 4133   00   0     0.10258744E-08    # coeffC9mumuSM
 03051313 4133   00   2     0.10258744E-08    # coeffC9mumu
 03051313 4233   00   2    -0.78740897E-15    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1    -0.78740897E-15    # coeffC9PmumuNP
 03051313 4137   00   0    -0.39049483E-08    # coeffC10mumuSM
 03051313 4137   00   2    -0.39049483E-08    # coeffC10mumu
 03051313 4237   00   2    -0.79413221E-14    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1    -0.79413221E-14    # coeffC10PmumuNP
 03051212 4141   00   0    -0.12063782E-07    # coeffCLnu1nu1SM
 03051212 4141   00   2    -0.12063782E-07    # coeffCLnu1nu1
 03051212 4241   00   2     0.15882631E-13    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.15882631E-13    # coeffCLPnu1nu1NP
 03051414 4141   00   0    -0.12063666E-07    # coeffCLnu2nu2SM
 03051414 4141   00   2    -0.12063666E-07    # coeffCLnu2nu2
 03051414 4241   00   2     0.15882617E-13    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.15882617E-13    # coeffCLPnu2nu2NP
 03051616 4141   00   0    -0.12039121E-07    # coeffCLnu3nu3SM
 03051616 4141   00   2    -0.12039121E-07    # coeffCLnu3nu3
 03051616 4241   00   2     0.15878804E-13    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.15878804E-13    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.12063782E-07    # coeffCRnu1nu1
 03051212 4242   00   2    -0.15882631E-13    # coeffCRPnu1nu1
 03051212 4142   00   1     0.12063782E-07    # coeffCRnu1nu1NP
 03051212 4242   00   1    -0.15882631E-13    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.12063666E-07    # coeffCRnu2nu2
 03051414 4242   00   2    -0.15882617E-13    # coeffCRPnu2nu2
 03051414 4142   00   1     0.12063666E-07    # coeffCRnu2nu2NP
 03051414 4242   00   1    -0.15882617E-13    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.12039121E-07    # coeffCRnu3nu3
 03051616 4242   00   2    -0.15878804E-13    # coeffCRPnu3nu3
 03051616 4142   00   1     0.12039121E-07    # coeffCRnu3nu3NP
 03051616 4242   00   1    -0.15878804E-13    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.18281876E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.65996371E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.83828127E-20    # coeffKK_SLR
 01030103 4141   00   2     0.95422151E-13    # coeffKK_VLL
 01030103 4242   00   2     0.11689935E-28    # coeffKK_VRR
 01030103 4142   00   2    -0.34735248E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.74646477E-47    # coeffKK_TLL
 01030103 4444   00   2     0.30700810E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.96148536E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.93738200E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.75880620E-17    # coeffBB_SLR
 01050105 4141   00   2     0.33146113E-11    # coeffBB_VLL
 01050105 4242   00   2     0.27933797E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.94935719E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.51086360E-53    # coeffBB_TLL
 01050105 4444   00   2     0.23540871E-49    # coeffBB_TRR
 03050305 3131   00   2    -0.10139608E-16    # coeffBsBs_SLL
 03050305 3232   00   2    -0.27383933E-13    # coeffBsBs_SRR
 03050305 3132   00   2    -0.42130117E-14    # coeffBsBs_SLR
 03050305 4141   00   2     0.96843711E-10    # coeffBsBs_VLL
 03050305 4242   00   2     0.29476407E-20    # coeffBsBs_VRR
 03050305 4142   00   2    -0.52693677E-15    # coeffBsBs_VLR
 03050305 4343   00   2    -0.32000496E-49    # coeffBsBs_TLL
 03050305 4444   00   2    -0.26782645E-47    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.78698021E-47    # coeffKK_TLLNP
 01030103 4444   00   1    -0.32367140E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.53859083E-53    # coeffBB_TLLNP
 01050105 4444   00   1    -0.24818591E-49    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.33737330E-49    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.28236317E-47    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.18281876E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.65996371E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.83828127E-20    # coeffKK_SLRSM
 01030103 4141   00   0     0.95422151E-13    # coeffKK_VLLSM
 01030103 4242   00   0     0.11689935E-28    # coeffKK_VRRSM
 01030103 4142   00   0    -0.34735248E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.15334450E-46    # coeffKK_TLLSM
 01030103 4444   00   0     0.63067950E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.96148536E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.93738200E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.75880620E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.33146113E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.27933797E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.94935719E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.10494544E-52    # coeffBB_TLLSM
 01050105 4444   00   0     0.48359462E-49    # coeffBB_TRRSM
 03050305 3131   00   0    -0.10139608E-16    # coeffBsBs_SLLSM
 03050305 3232   00   0    -0.27383933E-13    # coeffBsBs_SRRSM
 03050305 3132   00   0    -0.42130117E-14    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.96843711E-10    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.29476407E-20    # coeffBsBs_VRRSM
 03050305 4142   00   0    -0.52693677E-15    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.65737826E-49    # coeffBsBs_TLLSM
 03050305 4444   00   0    -0.55018962E-47    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0    -0.30476206E-10    # coeffC7sm
     0305 4422   00   2    -0.30476206E-10    # coeffC7
     0305 4322   00   2    -0.58614587E-12    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.58614587E-12    # coeffC7pNP
     0305 6421   00   0    -0.15267137E-10    # coeffC8sm
     0305 6421   00   2    -0.15267137E-10    # coeffC8
     0305 6321   00   2    -0.29350846E-12    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.29350846E-12    # coeffC8pNP
 03051111 4133   00   0    -0.18317592E-10    # coeffC9eeSM
 03051111 4133   00   2    -0.18317592E-10    # coeffC9ee
 03051111 4233   00   2     0.14064231E-16    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.14064231E-16    # coeffC9PeeNP
 03051111 4137   00   0     0.69688571E-10    # coeffC10eeSM
 03051111 4137   00   2     0.69688571E-10    # coeffC10ee
 03051111 4237   00   2     0.14184184E-15    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1    -0.14184184E-15    # coeffC10PeeNP
 03051313 4133   00   0    -0.18317583E-10    # coeffC9mumuSM
 03051313 4133   00   2    -0.18317583E-10    # coeffC9mumu
 03051313 4233   00   2     0.14064110E-16    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.14064110E-16    # coeffC9PmumuNP
 03051313 4137   00   0     0.69688580E-10    # coeffC10mumuSM
 03051313 4137   00   2     0.69688580E-10    # coeffC10mumu
 03051313 4237   00   2     0.14184196E-15    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.14184196E-15    # coeffC10PmumuNP
 03051212 4141   00   0     0.21535687E-09    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.21535687E-09    # coeffCLnu1nu1
 03051212 4241   00   2    -0.28368367E-15    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1    -0.28368367E-15    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.21535390E-09    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.21535390E-09    # coeffCLnu2nu2
 03051414 4241   00   2    -0.28368343E-15    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1    -0.28368343E-15    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.21489382E-09    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.21489382E-09    # coeffCLnu3nu3
 03051616 4241   00   2    -0.28361533E-15    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1    -0.28361533E-15    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2    -0.21535687E-09    # coeffCRnu1nu1
 03051212 4242   00   2     0.28368367E-15    # coeffCRPnu1nu1
 03051212 4142   00   1    -0.21535687E-09    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.28368367E-15    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2    -0.21535390E-09    # coeffCRnu2nu2
 03051414 4242   00   2     0.28368343E-15    # coeffCRPnu2nu2
 03051414 4142   00   1    -0.21535390E-09    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.28368343E-15    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2    -0.21489382E-09    # coeffCRnu3nu3
 03051616 4242   00   2     0.28361533E-15    # coeffCRPnu3nu3
 03051616 4142   00   1    -0.21489382E-09    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.28361533E-15    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.15870622E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.57291901E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.30492931E-21    # coeffKK_SLR
 01030103 4141   00   2     0.61201581E-14    # coeffKK_VLL
 01030103 4242   00   2     0.26135961E-30    # coeffKK_VRR
 01030103 4142   00   2    -0.30153906E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.71601021E-47    # coeffKK_TLL
 01030103 4444   00   2    -0.42100087E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.86908217E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.84729526E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.68632799E-17    # coeffBB_SLR
 01050105 4141   00   2     0.29969342E-11    # coeffBB_VLL
 01050105 4242   00   2     0.25282138E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.85811958E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.38314770E-53    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.36204271E-18    # coeffBsBs_SLL
 03050305 3232   00   2     0.97776490E-15    # coeffBsBs_SRR
 03050305 3132   00   2     0.15049194E-15    # coeffBsBs_SLR
 03050305 4141   00   2    -0.34585292E-11    # coeffBsBs_VLL
 03050305 4242   00   2    -0.10533609E-21    # coeffBsBs_VRR
 03050305 4142   00   2     0.18814692E-16    # coeffBsBs_VLR
 03050305 4343   00   2     0.22886689E-50    # coeffBsBs_TLL
 03050305 4444   00   2     0.41850437E-49    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.75487269E-47    # coeffKK_TLLNP
 01030103 4444   00   1     0.44385129E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.40394312E-53    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1    -0.24128869E-50    # coeffBsBs_TLLNP
 03050305 4444   00   1    -0.44121938E-49    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.15870622E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.57291901E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.30492931E-21    # coeffKK_SLRSM
 01030103 4141   00   0     0.61201581E-14    # coeffKK_VLLSM
 01030103 4242   00   0     0.26135961E-30    # coeffKK_VRRSM
 01030103 4142   00   0    -0.30153906E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.14708829E-46    # coeffKK_TLLSM
 01030103 4444   00   0    -0.86485216E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.86908217E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.84729526E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.68632799E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.29969342E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.25282138E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.85811958E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.78709082E-53    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.36204271E-18    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.97776490E-15    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.15049194E-15    # coeffBsBs_SLRSM
 03050305 4141   00   0    -0.34585292E-11    # coeffBsBs_VLLSM
 03050305 4242   00   0    -0.10533609E-21    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.18814692E-16    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.47015559E-50    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.85972375E-49    # coeffBsBs_TRRSM
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    1.41947095E-01  # Maximal scattering eigenvalue 
Block TREELEVELUNITARITYwTRILINEARS #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    3.64560999E-02  # Maximal scattering eigenvalue 
       2    2.00000000E+03  # best scattering energy 
      11    1.00000000E+03  # min scattering energy 
      12    2.00000000E+03  # max scattering energy 
      13    5.00000000E+00  # steps 
DECAY         6     1.59589270E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.63596139E-03    2            3         24   # BR(Fu_3 -> Fd_2 VWp )
     9.98288600E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY      3002     8.48892475E-10   # FX0_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.68835669E-03    3        -3004         12         11   # BR(FX0_2 -> FXc^* Fv_1 Fe_1 )
     1.68835669E-03    3         3004        -12        -11   # BR(FX0_2 -> FXc Fv_1^* Fe_1^* )
     6.75401343E-04    3        -3004         12         13   # BR(FX0_2 -> FXc^* Fv_1 Fe_2 )
     6.75401343E-04    3         3004        -12        -13   # BR(FX0_2 -> FXc Fv_1^* Fe_2^* )
     1.60867343E-04    3        -3004         14         11   # BR(FX0_2 -> FXc^* Fv_2 Fe_1 )
     1.60867343E-04    3         3004        -14        -11   # BR(FX0_2 -> FXc Fv_2^* Fe_1^* )
     9.21364490E-04    3        -3004         14         13   # BR(FX0_2 -> FXc^* Fv_2 Fe_2 )
     9.21364490E-04    3         3004        -14        -13   # BR(FX0_2 -> FXc Fv_2^* Fe_2^* )
     5.88335151E-04    3        -3004         16         11   # BR(FX0_2 -> FXc^* Fv_3 Fe_1 )
     5.88335151E-04    3         3004        -16        -11   # BR(FX0_2 -> FXc Fv_3^* Fe_1^* )
     7.94937488E-04    3        -3004         16         13   # BR(FX0_2 -> FXc^* Fv_3 Fe_2 )
     7.94937488E-04    3         3004        -16        -13   # BR(FX0_2 -> FXc Fv_3^* Fe_2^* )
     9.66586751E-04    3         3001         12         12   # BR(FX0_2 -> FX0_1 Fv_1 Fv_1 )
     9.66586748E-04    3         3001         14         14   # BR(FX0_2 -> FX0_1 Fv_2 Fv_2 )
     9.66586748E-04    3         3001         16         16   # BR(FX0_2 -> FX0_1 Fv_3 Fv_3 )
     6.10899772E-02    3         3001        -11         11   # BR(FX0_2 -> FX0_1 Fe_1^* Fe_1 )
     6.09452821E-02    3         3001        -13         13   # BR(FX0_2 -> FX0_1 Fe_2^* Fe_2 )
     8.22393642E-03    3         3001        -15         15   # BR(FX0_2 -> FX0_1 Fe_3^* Fe_3 )
     2.68443124E-01    3         3001         -1          1   # BR(FX0_2 -> FX0_1 Fd_1^* Fd_1 )
     2.67368305E-01    3         3001         -3          3   # BR(FX0_2 -> FX0_1 Fd_2^* Fd_2 )
     2.07785275E-01    3         3001         -2          2   # BR(FX0_2 -> FX0_1 Fu_1^* Fu_1 )
     9.84340780E-02    3         3001         -4          4   # BR(FX0_2 -> FX0_1 Fu_2^* Fu_2 )
     7.31228493E-03    3         3004         -1          2   # BR(FX0_2 -> FXc Fd_1^* Fu_1 )
     7.31228493E-03    3        -3004          1         -2   # BR(FX0_2 -> FXc^* Fd_1 Fu_1^* )
     2.62251402E-04    3         3004         -3          4   # BR(FX0_2 -> FXc Fd_2^* Fu_2 )
     2.62251402E-04    3        -3004          3         -4   # BR(FX0_2 -> FXc^* Fd_2 Fu_2^* )
DECAY      3003     7.04944453E+00   # FX0_3
#    BR                NDA      ID1      ID2
     5.83821872E-04    2           15       2004   # BR(FX0_3 -> Fe_3 Pc )
     5.83821872E-04    2          -15      -2004   # BR(FX0_3 -> Fe_3^* Pc^* )
     1.97936103E-01    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     4.14500465E-02    2         3002         25   # BR(FX0_3 -> FX0_2 hh )
     4.60998973E-02    2         3001         23   # BR(FX0_3 -> FX0_1 VZ )
     2.05292276E-01    2         3002         23   # BR(FX0_3 -> FX0_2 VZ )
     2.53391114E-01    2         3004         24   # BR(FX0_3 -> FXc VWp )
     2.53391114E-01    2        -3004        -24   # BR(FX0_3 -> FXc^* VWp^* )
#    BR                NDA      ID1      ID2       ID3
     9.51291648E-04    3         3001         -6          6   # BR(FX0_3 -> FX0_1 Fu_3^* Fu_3 )
     5.59340347E-05    3         3004         -5          6   # BR(FX0_3 -> FXc Fd_3^* Fu_3 )
     5.59340347E-05    3        -3004          5         -6   # BR(FX0_3 -> FXc^* Fd_3 Fu_3^* )
DECAY      3004     9.75203669E-11   # FXc
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.16044791E-01    3         3001         12         11   # BR(FXc -> FX0_1 Fv_1 Fe_1 )
     4.69195757E-02    3         3001         12         13   # BR(FXc -> FX0_1 Fv_1 Fe_2 )
     3.12155004E-04    3         3001         12         15   # BR(FXc -> FX0_1 Fv_1 Fe_3 )
     1.10567974E-02    3         3001         14         11   # BR(FXc -> FX0_1 Fv_2 Fe_1 )
     6.40064324E-02    3         3001         14         13   # BR(FXc -> FX0_1 Fv_2 Fe_2 )
     6.86188815E-03    3         3001         14         15   # BR(FXc -> FX0_1 Fv_2 Fe_3 )
     4.04376820E-02    3         3001         16         11   # BR(FXc -> FX0_1 Fv_3 Fe_1 )
     5.52236521E-02    3         3001         16         13   # BR(FXc -> FX0_1 Fv_3 Fe_2 )
     5.33005464E-03    3         3001         16         15   # BR(FXc -> FX0_1 Fv_3 Fe_3 )
     5.02606031E-01    3         3001         -2          1   # BR(FXc -> FX0_1 Fu_1^* Fd_1 )
     1.51200913E-01    3         3001         -4          3   # BR(FXc -> FX0_1 Fu_2^* Fd_2 )
DECAY        25     4.02834637E-03   # hh
#    BR                NDA      ID1      ID2
     2.79996863E-03    2           22         22   # BR(hh -> VP VP )
     8.66148937E-02    2           21         21   # BR(hh -> VG VG )
     2.61925475E-02    2           23         23   # BR(hh -> VZ VZ )
     2.58656590E-01    2          -24         24   # BR(hh -> VWp^* VWp_virt )
     2.00667791E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     5.37508942E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     2.16368473E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     6.24562778E-02    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     2.53530746E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
DECAY      2003     2.14056989E+00   # A0I
#    BR                NDA      ID1      ID2
     1.36295392E-02    2        -3004         11   # BR(A0I -> FXc^* Fe_1 )
     1.36295392E-02    2         3004        -11   # BR(A0I -> FXc Fe_1^* )
     3.24590075E-02    2        -3004         13   # BR(A0I -> FXc^* Fe_2 )
     3.24590075E-02    2         3004        -13   # BR(A0I -> FXc Fe_2^* )
     4.53911453E-01    2        -3004         15   # BR(A0I -> FXc^* Fe_3 )
     4.53911453E-01    2         3004        -15   # BR(A0I -> FXc Fe_3^* )
DECAY      2001     1.89472246E+00   # P0_1
#    BR                NDA      ID1      ID2
     1.36295506E-02    2        -3004         11   # BR(P0_1 -> FXc^* Fe_1 )
     1.36295506E-02    2         3004        -11   # BR(P0_1 -> FXc Fe_1^* )
     3.24590358E-02    2        -3004         13   # BR(P0_1 -> FXc^* Fe_2 )
     3.24590358E-02    2         3004        -13   # BR(P0_1 -> FXc Fe_2^* )
     4.53911413E-01    2        -3004         15   # BR(P0_1 -> FXc^* Fe_3 )
     4.53911413E-01    2         3004        -15   # BR(P0_1 -> FXc Fe_3^* )
DECAY      2002     8.50421155E+00   # P0_2
#    BR                NDA      ID1      ID2
     2.45869873E-01    2         2003         23   # BR(P0_2 -> A0I VZ )
     6.77099450E-04    2        -3004         11   # BR(P0_2 -> FXc^* Fe_1 )
     6.77099450E-04    2         3004        -11   # BR(P0_2 -> FXc Fe_1^* )
     1.61252510E-03    2        -3004         13   # BR(P0_2 -> FXc^* Fe_2 )
     1.61252510E-03    2         3004        -13   # BR(P0_2 -> FXc Fe_2^* )
     2.25500793E-02    2        -3004         15   # BR(P0_2 -> FXc^* Fe_3 )
     2.25500793E-02    2         3004        -15   # BR(P0_2 -> FXc Fe_3^* )
     2.23719190E-01    2         2001         25   # BR(P0_2 -> P0_1 hh )
     2.40365763E-01    2         2004        -24   # BR(P0_2 -> Pc VWp^* )
     2.40365763E-01    2        -2004         24   # BR(P0_2 -> Pc^* VWp )
DECAY      2004     2.20386333E+00   # Pc
#    BR                NDA      ID1      ID2
     1.37405291E-02    2          -11       3001   # BR(Pc -> Fe_1^* FX0_1 )
     1.35185306E-02    2          -11       3002   # BR(Pc -> Fe_1^* FX0_2 )
     3.27233321E-02    2          -13       3001   # BR(Pc -> Fe_2^* FX0_1 )
     3.21946383E-02    2          -13       3002   # BR(Pc -> Fe_2^* FX0_2 )
     4.57608255E-01    2          -15       3001   # BR(Pc -> Fe_3^* FX0_1 )
     4.50214715E-01    2          -15       3002   # BR(Pc -> Fe_3^* FX0_2 )
DECAY1L         4     4.64476537E-10   # Fu_2
#    BR                NDA      ID1      ID2
     9.99444731E-01    2            2         21   # BR(Fu_2 -> Fu_1 VG )
     5.55269303E-04    2            2         22   # BR(Fu_2 -> Fu_1 VP )
DECAY1L         6     6.00501749E-01   # Fu_3
#    BR                NDA      ID1      ID2
     9.99999980E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY1L        13     1.35058499E-10   # Fe_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           11         22   # BR(Fe_2 -> Fe_1 VP )
DECAY1L        15     1.59789542E-07   # Fe_3
#    BR                NDA      ID1      ID2
     1.76531107E-01    2           11         22   # BR(Fe_3 -> Fe_1 VP )
     8.23468893E-01    2           13         22   # BR(Fe_3 -> Fe_2 VP )
DECAY1L         3     1.01490201E-12   # Fd_2
#    BR                NDA      ID1      ID2
     9.76583400E-01    2            1         21   # BR(Fd_2 -> Fd_1 VG )
     2.34165997E-02    2            1         22   # BR(Fd_2 -> Fd_1 VP )
DECAY1L         5     1.09659441E-12   # Fd_3
#    BR                NDA      ID1      ID2
     6.36700659E-01    2            1         21   # BR(Fd_3 -> Fd_1 VG )
     3.32055755E-01    2            3         21   # BR(Fd_3 -> Fd_2 VG )
     1.64052444E-02    2            1         22   # BR(Fd_3 -> Fd_1 VP )
     1.48383414E-02    2            3         22   # BR(Fd_3 -> Fd_2 VP )
DECAY1L        14     4.99212189E+29   # Fv_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           12         22   # BR(Fv_2 -> Fv_1 VP )
DECAY1L        16     1.77535997E+32   # Fv_3
#    BR                NDA      ID1      ID2
     5.11842530E-01    2           12         22   # BR(Fv_3 -> Fv_1 VP )
     4.88157470E-01    2           14         22   # BR(Fv_3 -> Fv_2 VP )
DECAY1L      3002     4.46461945E-10   # FX0_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2         3001         22   # BR(FX0_2 -> FX0_1 VP )
DECAY1L      3003     1.09180089E+01   # FX0_3
#    BR                NDA      ID1      ID2
     3.90108870E-04    2           15       2004   # BR(FX0_3 -> Fe_3 Pc )
     3.90108870E-04    2          -15      -2004   # BR(FX0_3 -> Fe_3^* Pc^* )
     2.68848450E-01    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     5.75773281E-02    2         3002         25   # BR(FX0_3 -> FX0_2 hh )
     6.06423609E-02    2         3001         23   # BR(FX0_3 -> FX0_1 VZ )
     2.71808780E-01    2         3002         23   # BR(FX0_3 -> FX0_2 VZ )
     1.70128344E-01    2         3004         24   # BR(FX0_3 -> FXc VWp )
     1.70128344E-01    2        -3004        -24   # BR(FX0_3 -> FXc^* VWp^* )
DECAY1L        25     2.36652428E-03   # hh
#    BR                NDA      ID1      ID2
     1.95903801E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     7.76899842E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     3.82315751E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     1.08099343E-01    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     4.30634253E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
     6.38483700E-02    2           21         21   # BR(hh -> VG VG )
     1.33064807E-02    2           22         22   # BR(hh -> VP VP )
DECAY1L      2003     2.17846047E+00   # A0I
#    BR                NDA      ID1      ID2
     1.41235922E-02    2        -3004         11   # BR(A0I -> FXc^* Fe_1 )
     1.41235922E-02    2         3004        -11   # BR(A0I -> FXc Fe_1^* )
     3.26233643E-02    2        -3004         13   # BR(A0I -> FXc^* Fe_2 )
     3.26233643E-02    2         3004        -13   # BR(A0I -> FXc Fe_2^* )
     4.53252814E-01    2        -3004         15   # BR(A0I -> FXc^* Fe_3 )
     4.53252814E-01    2         3004        -15   # BR(A0I -> FXc Fe_3^* )
DECAY1L      2001     1.93062825E+00   # P0_1
#    BR                NDA      ID1      ID2
     1.41247539E-02    2        -3004         11   # BR(P0_1 -> FXc^* Fe_1 )
     1.41247539E-02    2         3004        -11   # BR(P0_1 -> FXc Fe_1^* )
     3.26272994E-02    2        -3004         13   # BR(P0_1 -> FXc^* Fe_2 )
     3.26272994E-02    2         3004        -13   # BR(P0_1 -> FXc Fe_2^* )
     4.53247946E-01    2        -3004         15   # BR(P0_1 -> FXc^* Fe_3 )
     4.53247946E-01    2         3004        -15   # BR(P0_1 -> FXc Fe_3^* )
DECAY1L      2002     9.71612842E+00   # P0_2
#    BR                NDA      ID1      ID2
     2.54612305E-01    2         2003         23   # BR(P0_2 -> A0I VZ )
     6.69313525E-04    2        -3004         11   # BR(P0_2 -> FXc^* Fe_1 )
     6.69313525E-04    2         3004        -11   # BR(P0_2 -> FXc Fe_1^* )
     1.54708899E-03    2        -3004         13   # BR(P0_2 -> FXc^* Fe_2 )
     1.54708899E-03    2         3004        -13   # BR(P0_2 -> FXc Fe_2^* )
     2.15348978E-02    2        -3004         15   # BR(P0_2 -> FXc^* Fe_3 )
     2.15348978E-02    2         3004        -15   # BR(P0_2 -> FXc Fe_3^* )
     2.06202937E-01    2         2001         25   # BR(P0_2 -> P0_1 hh )
     2.45832565E-01    2         2004        -24   # BR(P0_2 -> Pc VWp^* )
     2.45832565E-01    2        -2004         24   # BR(P0_2 -> Pc^* VWp )
DECAY1L      2004     2.11558805E+00   # Pc
#    BR                NDA      ID1      ID2
     1.30621688E-02    2          -11       3001   # BR(Pc -> Fe_1^* FX0_1 )
     1.28386696E-02    2          -11       3002   # BR(Pc -> Fe_1^* FX0_2 )
     3.20407179E-02    2          -13       3001   # BR(Pc -> Fe_2^* FX0_1 )
     3.14945408E-02    2          -13       3002   # BR(Pc -> Fe_2^* FX0_2 )
     4.59199813E-01    2          -15       3001   # BR(Pc -> Fe_3^* FX0_1 )
     4.51364090E-01    2          -15       3002   # BR(Pc -> Fe_3^* FX0_2 )


==> anc/T12A_doublet_fermion_II.slha <==
# SUSY Les Houches Accord 2 - T12Afinal Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 03.11.2021,  18:10
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     5  2   #  switching on CP violation
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    2.02003147E-01  # Lambda1INput
    2   -1.28572213E+00  # LambdaSHINput
    3   -8.53229971E-01  # Lambda4SINput
    4    2.01641053E+06  # MS2Input
    5    2.39679999E+06  # MPhi2INput
    6   -1.93592284E+00  # Lam4PhiINput
    7   -1.55924511E+00  # LambPhiINput
    8    3.43566956E-01  # LambPhipINput
    9    9.22587643E-01  # LambPhippINput
   10   -5.68106147E+02  # CoupTriINput
   11    1.85721273E+03  # MFINput
   12    1.08850152E+03  # MPsiINput
   13    5.50624001E-01  # Y1INput
   14   -5.82598155E-01  # Y2INput
Block gaugeGUT Q=  1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.18700000E-01  # alpha_s(MZ)^MSbar
         4     9.11887000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.73500000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.73500000E+02  # (Renormalization Scale)
   1    3.58141898E-01  # g1
   2    6.45004503E-01  # g2
   3    1.16662503E+00  # g3
Block SM Q=  1.73500000E+02  # (Renormalization Scale)
   2    2.02003147E-01  # Lam
   1   -6.30476046E+03  # m2SM
Block HDM Q=  1.73500000E+02  # (Renormalization Scale)
   3   -8.53229971E-01  # l4S
   2   -1.28572213E+00  # lSH
   8    3.43566956E-01  # lPp
   7   -1.55924511E+00  # lPhi
   6   -1.93592284E+00  # l4P
   9    9.22587643E-01  # lPpp
  13    5.50624001E-01  # yk1
  14   -5.82598155E-01  # yk2
  11    1.85721273E+03  # mF
  12    1.08850152E+03  # mPsi
  10   -5.68106147E+02  # cTri
   4    2.01641053E+06  # mS2
   5    2.39679999E+06  # mPhi2
Block HMIX Q=  1.73500000E+02  # (Renormalization Scale)
   3    2.49844748E+02  # vvSM
Block TREESM Q=  1.73500000E+02  # (Renormalization Scale)
   1   -6.30476046E+03  # m2SM
Block LOOPSM Q=  1.73500000E+02  # (Renormalization Scale)
   1    3.13959321E+05  # m2SM
Block Yu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     7.62906487E-06   # Real(Yu(1,1),dp)
  1  2     1.50039551E-09   # Real(Yu(1,2),dp)
  1  3     9.44787240E-11   # Real(Yu(1,3),dp)
  2  1    -7.69565896E-07   # Real(Yu(2,1),dp)
  2  2     3.91302870E-03   # Real(Yu(2,2),dp)
  2  3    -2.40395823E-07   # Real(Yu(2,3),dp)
  3  1    -1.15543726E-05   # Real(Yu(3,1),dp)
  3  2     5.72602810E-05   # Real(Yu(3,2),dp)
  3  3     9.32100955E-01   # Real(Yu(3,3),dp)
Block IMYu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yu(1,1))
  1  2    -3.52651784E-10   # Aimag(Yu(1,2))
  1  3    -3.64231091E-11   # Aimag(Yu(1,3))
  2  1    -1.80877658E-07   # Aimag(Yu(2,1))
  2  2     0.00000000E+00   # Aimag(Yu(2,2))
  2  3    -4.31694155E-09   # Aimag(Yu(2,3))
  3  1    -4.45231945E-06   # Aimag(Yu(3,1))
  3  2    -1.02860700E-06   # Aimag(Yu(3,2))
  3  3     0.00000000E+00   # Aimag(Yu(3,3))
Block Yd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     1.54760676E-05   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     2.94045203E-04   # Real(Yd(2,2),dp)
  2  3     0.00000000E+00   # Real(Yd(2,3),dp)
  3  1     2.31599410E-15   # Real(Yd(3,1),dp)
  3  2    -1.14763929E-14   # Real(Yd(3,2),dp)
  3  3     1.53184636E-02   # Real(Yd(3,3),dp)
Block IMYd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yd(1,1))
  1  2     0.00000000E+00   # Aimag(Yd(1,2))
  1  3     0.00000000E+00   # Aimag(Yd(1,3))
  2  1     0.00000000E+00   # Aimag(Yd(2,1))
  2  2     0.00000000E+00   # Aimag(Yd(2,2))
  2  3     0.00000000E+00   # Aimag(Yd(2,3))
  3  1    -1.13456697E-15   # Aimag(Yd(3,1))
  3  2     0.00000000E+00   # Aimag(Yd(3,2))
  3  3     0.00000000E+00   # Aimag(Yd(3,3))
Block Ye Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     2.84539354E-06   # Real(Ye(1,1),dp)
  1  2     7.60490265E-08   # Real(Ye(1,2),dp)
  1  3     8.37319263E-06   # Real(Ye(1,3),dp)
  2  1     1.67759663E-09   # Real(Ye(2,1),dp)
  2  2     5.88869247E-04   # Real(Ye(2,2),dp)
  2  3    -5.02694625E-06   # Real(Ye(2,3),dp)
  3  1     1.42728245E-08   # Real(Ye(3,1),dp)
  3  2    -3.88445463E-07   # Real(Ye(3,2),dp)
  3  3     9.86006704E-03   # Real(Ye(3,3),dp)
Block IMYe Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     2.00523067E-08   # Aimag(Ye(1,1))
  1  2    -1.42263497E-08   # Aimag(Ye(1,2))
  1  3     2.13373552E-08   # Aimag(Ye(1,3))
  2  1    -1.20386405E-08   # Aimag(Ye(2,1))
  2  2     8.54095910E-09   # Aimag(Ye(2,2))
  2  3    -1.28101360E-08   # Aimag(Ye(2,3))
  3  1    -1.02423776E-07   # Aimag(Ye(3,1))
  3  2     7.26657702E-08   # Aimag(Ye(3,2))
  3  3    -1.08987571E-07   # Aimag(Ye(3,3))
Block COUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -2.65821699E-06  # Real(cg2(1) ,dp)
   2    1.18022543E-05  # Real(cg2(2) ,dp)
   3   -1.55707822E-05  # Real(cg2(3) ,dp)
Block IMCOUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -1.16279271E-05  # Aimag(cg2(1) )
   2    7.19764558E-06  # Aimag(cg2(2) )
   3   -1.26131836E-05  # Aimag(cg2(3) )
Block COUPLING3 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -1.12432978E-01  # Real(cg3(1) ,dp)
   2    6.75004817E-02  # Real(cg3(2) ,dp)
   3    5.74288497E-01  # Real(cg3(3) ,dp)
Block COUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1    1.81308106E-05  # Real(cg1(1) ,dp)
   2   -2.23785066E-05  # Real(cg1(2) ,dp)
   3   -2.65821699E-06  # Real(cg1(3) ,dp)
Block IMCOUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -2.54684070E-06  # Aimag(cg1(1) )
   2    1.65538195E-05  # Aimag(cg1(2) )
   3    7.48699889E-07  # Aimag(cg1(3) )
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.26034417E+02  # hh
      2001     1.28050767E+03  # P0_1
      2002     1.38858395E+03  # P0_2
      2003     1.31291049E+03  # A0I
      2004     1.31794264E+03  # Pc
        23     9.11887000E+01  # VZ
        24     7.97779292E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.73500000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
        12     3.15634443E-19  # Fv_1
        14     7.87335970E-12  # Fv_2
        16     4.93448257E-11  # Fv_3
      3001     1.06224274E+03  # FX0_1
      3002    -1.06933962E+03  # FX0_2
      3003     1.85607154E+03  # FX0_3
      3004     1.06251910E+03  # FXc
Block UDLMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     1.16728045E-16   # Real(ZDL(1,2),dp)
  1  3    -1.51189866E-13   # Real(ZDL(1,3),dp)
  2  1     1.38558732E-16   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     7.49462993E-13   # Real(ZDL(2,3),dp)
  3  1     1.51189866E-13   # Real(ZDL(3,1),dp)
  3  2    -7.49462993E-13   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block IMUDLMIX Q=  1.73500000E+02  # ()
  1  1    -5.55111512E-17   # Aimag(ZDL(1,1))
  1  2     7.71766762E-17   # Aimag(ZDL(1,2))
  1  3    -7.40653999E-14   # Aimag(ZDL(1,3))
  2  1    -5.55111512E-17   # Aimag(ZDL(2,1))
  2  2     0.00000000E+00   # Aimag(ZDL(2,2))
  2  3    -3.36412218E-30   # Aimag(ZDL(2,3))
  3  1    -7.40653999E-14   # Aimag(ZDL(3,1))
  3  2     1.99338776E-33   # Aimag(ZDL(3,2))
  3  3    -8.78641327E-44   # Aimag(ZDL(3,3))
Block UDRMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2    -6.23134659E-18   # Real(ZDR(1,2),dp)
  1  3    -1.52745383E-16   # Real(ZDR(1,3),dp)
  2  1    -3.46944695E-18   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     1.43810148E-14   # Real(ZDR(2,3),dp)
  3  1     1.52745383E-16   # Real(ZDR(3,1),dp)
  3  2    -1.43810148E-14   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block IMUDRMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZDR(1,1))
  1  2     3.05263301E-18   # Aimag(ZDR(1,2))
  1  3     7.48274217E-17   # Aimag(ZDR(1,3))
  2  1    -1.73472348E-18   # Aimag(ZDR(2,1))
  2  2     0.00000000E+00   # Aimag(ZDR(2,2))
  2  3     0.00000000E+00   # Aimag(ZDR(2,3))
  3  1     7.48274217E-17   # Aimag(ZDR(3,1))
  3  2     0.00000000E+00   # Aimag(ZDR(3,2))
  3  3     0.00000000E+00   # Aimag(ZDR(3,3))
Block UULMIX Q=  1.73500000E+02  # ()
  1  1     9.99999980E-01   # Real(ZUL(1,1),dp)
  1  2     1.96668334E-04   # Real(ZUL(1,2),dp)
  1  3     1.23839199E-05   # Real(ZUL(1,3),dp)
  2  1    -1.96667578E-04   # Real(ZUL(2,1),dp)
  2  2     9.99999978E-01   # Real(ZUL(2,2),dp)
  2  3    -6.14340728E-05   # Real(ZUL(2,3),dp)
  3  1    -1.23960528E-05   # Real(ZUL(3,1),dp)
  3  2     6.14314153E-05   # Real(ZUL(3,2),dp)
  3  3     9.99999998E-01   # Real(ZUL(3,3),dp)
Block IMUULMIX Q=  1.73500000E+02  # ()
  1  1    -2.22044605E-15   # Aimag(ZUL(1,1))
  1  2    -4.62247709E-05   # Aimag(ZUL(1,2))
  1  3    -4.77402666E-06   # Aimag(ZUL(1,3))
  2  1    -4.62244639E-05   # Aimag(ZUL(2,1))
  2  2     2.53269627E-15   # Aimag(ZUL(2,2))
  2  3    -1.10316960E-06   # Aimag(ZUL(2,3))
  3  1    -4.77664937E-06   # Aimag(ZUL(3,1))
  3  2    -1.10353604E-06   # Aimag(ZUL(3,2))
  3  3    -4.47530337E-20   # Aimag(ZUL(3,3))
Block UURMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     5.70444157E-18   # Real(ZUR(1,2),dp)
  1  3    -1.06595139E-15   # Real(ZUR(1,3),dp)
  2  1    -5.74270168E-18   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     2.71232820E-12   # Real(ZUR(2,3),dp)
  3  1     1.06595139E-15   # Real(ZUR(3,1),dp)
  3  2    -2.71232820E-12   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block IMUURMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZUR(1,1))
  1  2    -1.55698041E-16   # Aimag(ZUR(1,2))
  1  3    -1.87669397E-15   # Aimag(ZUR(1,3))
  2  1    -1.55633834E-16   # Aimag(ZUR(2,1))
  2  2     0.00000000E+00   # Aimag(ZUR(2,2))
  2  3    -2.22228070E-13   # Aimag(ZUR(2,3))
  3  1    -1.87669397E-15   # Aimag(ZUR(3,1))
  3  2    -2.22228070E-13   # Aimag(ZUR(3,2))
  3  3     0.00000000E+00   # Aimag(ZUR(3,3))
Block UELMIX Q=  1.73500000E+02  # ()
  1  1     9.99974949E-01   # Real(ZEL(1,1),dp)
  1  2    -3.34463579E-06   # Real(ZEL(1,2),dp)
  1  3    -1.61915583E-06   # Real(ZEL(1,3),dp)
  2  1     3.48969221E-06   # Real(ZEL(2,1),dp)
  2  2     9.99999997E-01   # Real(ZEL(2,2),dp)
  2  3     7.00872742E-05   # Real(ZEL(2,3),dp)
  3  1     1.69251640E-06   # Real(ZEL(3,1),dp)
  3  2    -7.00875183E-05   # Real(ZEL(3,2),dp)
  3  3     9.99999997E-01   # Real(ZEL(3,3),dp)
Block IMUELMIX Q=  1.73500000E+02  # ()
  1  1     7.07826364E-03   # Aimag(ZEL(1,1))
  1  2    -2.04353280E-05   # Aimag(ZEL(1,2))
  1  3    -1.03991585E-05   # Aimag(ZEL(1,3))
  2  1    -2.04118063E-05   # Aimag(ZEL(2,1))
  2  2     1.45662540E-05   # Aimag(ZEL(2,2))
  2  3     7.47283799E-06   # Aimag(ZEL(2,3))
  3  1    -1.03859992E-05   # Aimag(ZEL(3,1))
  3  2     7.47259349E-06   # Aimag(ZEL(3,2))
  3  3    -1.10536557E-05   # Aimag(ZEL(3,3))
Block UERMIX Q=  1.73500000E+02  # ()
  1  1     9.99999631E-01   # Real(ZER(1,1),dp)
  1  2    -1.29720411E-04   # Real(ZER(1,2),dp)
  1  3    -8.49268700E-04   # Real(ZER(1,3),dp)
  2  1     1.30156887E-04   # Real(ZER(2,1),dp)
  2  2     9.99999859E-01   # Real(ZER(2,2),dp)
  2  3     5.13904038E-04   # Real(ZER(2,3),dp)
  3  1     8.49201874E-04   # Real(ZER(3,1),dp)
  3  2    -5.14014334E-04   # Real(ZER(3,2),dp)
  3  3     9.99999507E-01   # Real(ZER(3,3),dp)
Block IMUERMIX Q=  1.73500000E+02  # ()
  1  1    -2.77555756E-17   # Aimag(ZER(1,1))
  1  2    -2.41652570E-05   # Aimag(ZER(1,2))
  1  3     2.16425319E-06   # Aimag(ZER(1,3))
  2  1    -2.41656198E-05   # Aimag(ZER(2,1))
  2  2     0.00000000E+00   # Aimag(ZER(2,2))
  2  3    -1.73036807E-06   # Aimag(ZER(2,3))
  3  1     2.17644706E-06   # Aimag(ZER(3,1))
  3  2    -1.75117224E-06   # Aimag(ZER(3,2))
  3  3     0.00000000E+00   # Aimag(ZER(3,3))
Block UVMIX Q=  1.73500000E+02  # ()
  1  1    -8.18787851E-01   # Real(UV(1,1),dp)
  1  2    -4.94162951E-01   # Real(UV(1,2),dp)
  1  3     4.96063335E-02   # Real(UV(1,3),dp)
  2  1     6.76876801E-02   # Real(UV(2,1),dp)
  2  2    -3.22545263E-01   # Real(UV(2,2),dp)
  2  3    -6.19753407E-01   # Real(UV(2,3),dp)
  3  1    -3.36567728E-02   # Real(UV(3,1),dp)
  3  2    -3.16590052E-01   # Real(UV(3,2),dp)
  3  3     5.05212723E-01   # Real(UV(3,3),dp)
Block IMUVMIX Q=  1.73500000E+02  # ()
  1  1    -6.90807946E-02   # Aimag(UV(1,1))
  1  2     2.33068578E-01   # Aimag(UV(1,2))
  1  3    -1.54387587E-01   # Aimag(UV(1,3))
  2  1     2.64663022E-01   # Aimag(UV(2,1))
  2  2    -5.12504961E-01   # Aimag(UV(2,2))
  2  3    -4.17828667E-01   # Aimag(UV(2,3))
  3  1     4.99052486E-01   # Aimag(UV(3,1))
  3  2    -4.84309790E-01   # Aimag(UV(3,2))
  3  3     3.99735798E-01   # Aimag(UV(3,3))
Block MatrixScal Q=  1.73500000E+02  # ()
  1  1    -6.73657379E-01   # Real(ZS(1,1),dp)
  1  2    -7.39043798E-01   # Real(ZS(1,2),dp)
  2  1    -7.39043798E-01   # Real(ZS(2,1),dp)
  2  2     6.73657379E-01   # Real(ZS(2,2),dp)
Block MatrixX Q=  1.73500000E+02  # ()
  1  1     4.85643816E-03   # Real(ZX(1,1),dp)
  1  2     7.07328898E-01   # Real(ZX(1,2),dp)
  1  3     7.06867912E-01   # Real(ZX(1,3),dp)
  2  1     4.91203574E-02   # Real(ZX(2,1),dp)
  2  2    -7.06191671E-01   # Real(ZX(2,2),dp)
  2  3     7.06314742E-01   # Real(ZX(2,3),dp)
  3  1    -9.98781060E-01   # Real(ZX(3,1),dp)
  3  2    -3.12914306E-02   # Real(ZX(3,2),dp)
  3  3     3.81738244E-02   # Real(ZX(3,3),dp)
Block IMMatrixX Q=  1.73500000E+02  # ()
  1  1    -6.09264536E-12   # Aimag(ZX(1,1))
  1  2    -7.62583999E-10   # Aimag(ZX(1,2))
  1  3     7.62007567E-10   # Aimag(ZX(1,3))
  2  1     2.22848868E-10   # Aimag(ZX(2,1))
  2  2     7.73819577E-10   # Aimag(ZX(2,2))
  2  3     7.46987047E-10   # Aimag(ZX(2,3))
  3  1    -6.33388417E-12   # Aimag(ZX(3,1))
  3  2     1.96031124E-10   # Aimag(ZX(3,2))
  3  3    -1.12597293E-10   # Aimag(ZX(3,3))
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.00000000E+00  # GUT scale
        33     1.73500000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     0.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsCouplingsFermions, # 
    1.00000000E+00    0.00000000E+00        3             25         5         5 # h_1 b b coupling 
    1.00000000E+00    0.00000000E+00        3             25         3         3 # h_1 s s coupling 
    1.00000000E+00    7.87135182E-17        3             25         6         6 # h_1 t t coupling  
    1.00000000E+00    8.86765219E-17        3             25         4         4 # h_1 c c coupling 
    1.00000000E+00    0.00000000E+00        3             25        15        15 # h_1 tau tau coupling 
    1.00000000E+00    0.00000000E+00        3             25        13        13 # h_1 mu mu coupling  
Block HiggsCouplingsBosons # 
    1.00000000E+00        3             25        24        24 # h_1 W W coupling 
    1.00000000E+00        3             25        23        23 # h_1 Z Z coupling  
    0.00000000E+00        3             25        23        22 # h_1 Z gamma coupling 
    1.06227349E+00        3             25        22        22 # h_1 gamma gamma coupling 
    1.02324698E+00        3             25        21        21 # h_1 g g coupling 
    0.00000000E+00        4             25        21        21        23 # h_1 g g Z coupling 
    0.00000000E+00        3             25        25        23 # h_1 h_1 Z coupling  
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.33642132E-04 # H-Photon-Photon 
        25           21           21     0.66140439E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1    1.33425170E-03  # T-parameter (1-loop BSM)
       2   -1.16565256E-03  # S-parameter (1-loop BSM)
       3   -6.97852827E-05  # U-parameter (1-loop BSM)
      20    3.48853693E-17  # (g-2)_e
      21    2.92041063E-14  # (g-2)_mu
      22    1.25129503E-09  # (g-2)_tau
      23   -3.84444762E-28  # EDM(e)
      24   -2.84331871E-28  # EDM(mu)
      25    1.84789723E-27  # EDM(tau)
      39   -3.64534949E-04  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    3.15000000E-04  # BR(B->X_s gamma)
     201    1.00000000E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    6.45217072E-04  # BR(D->mu nu)
     301    9.98911923E-01  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    6.10620595E-03  # BR(Ds->mu nu)
     401    9.98793371E-01  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    5.96764100E-02  # BR(Ds->tau nu)
     403    9.98793370E-01  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    5.60788488E-07  # BR(B->mu nu)
     501    9.91337578E-01  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    1.24782757E-04  # BR(B->tau nu)
     503    9.91337574E-01  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    6.92919736E-01  # BR(K->mu nu)
     601    9.99924086E-01  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    2.47647734E-05  # R_K = BR(K->e nu)/(K->mu nu)
     603    2.47610135E-05  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    1.79463602E+01  # Delta(M_Bs)
    1901    1.00029248E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    4.01181761E-01  # Delta(M_Bd)
    1903    1.00043005E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    2.43265603E-15  # BR(B^0_d->e e)
    4001    1.00000262E+00  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    7.55349596E-14  # BR(B^0_s->e e)
    4003    1.00000258E+00  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    1.03920329E-10  # BR(B^0_d->mu mu)
    4005    1.00000261E+00  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    3.22685192E-09  # BR(B^0_s->mu mu)
    4007    1.00000258E+00  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    2.17517423E-08  # BR(B^0_d->tau tau)
    4009    1.00000143E+00  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    6.84353922E-07  # BR(B^0_s->tau tau)
    4011    1.00000145E+00  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    1.64140930E-06  # BR(B-> s e e)
    5001    9.91614340E-01  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    1.59101133E-06  # BR(B-> s mu mu)
    5003    9.91414034E-01  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    1.10917365E-07  # BR(B -> K mu mu)
    6001    9.99255540E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    1.10917365E-07  # BR(B -> K mu mu)
    6003    9.99255540E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    3.90659952E-05  # BR(B->s nu nu)
    7001    1.00000000E+00  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    1.80886214E-06  # BR(B->D nu nu)
    7003    1.00000000E+00  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    1.25756706E-10  # BR(K^+ -> pi^+ nu nu)
    8001    1.00000000E+00  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    2.88961432E-11  # BR(K_L -> pi^0 nu nu)
    8003    1.00000000E+00  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    2.00278162E-15  # Delta(M_K)
    9102    9.99999330E-01  # Delta(M_K)/Delta(M_K)_SM
    9103    1.89180045E-03  # epsilon_K
    9104    9.99999872E-01  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    6.29939791E-14  # BR(mu->e gamma)
     702    2.79422094E-14  # BR(tau->e gamma)
     703    1.06347866E-14  # BR(tau->mu gamma)
     800    7.13788537E-15  # CR(mu-e, Al)
     801    1.76490499E-14  # CR(mu-e, Ti)
     802    1.90399293E-14  # CR(mu-e, Sr)
     803    4.32007054E-14  # CR(mu-e, Sb)
     804    2.99542272E-14  # CR(mu-e, Au)
     805    2.98974349E-14  # CR(mu-e, Pb)
     901    2.27132827E-15  # BR(mu->3e)
     902    2.38279828E-14  # BR(tau->3e)
     903    8.74617424E-15  # BR(tau->3mu)
     904    2.20473237E-14  # BR(tau- -> e- mu+ mu-)
     905    7.82235976E-15  # BR(tau- -> mu- e+ e-)
     906    1.05194887E-17  # BR(tau- -> e+ mu- mu-)
     907    2.91855791E-17  # BR(tau- -> mu+ e- e-)
    1001    1.11121231E-09  # BR(Z->e mu)
    1002    8.04347018E-08  # BR(Z->e tau)
    1003    2.89914408E-08  # BR(Z->mu tau)
    1101    8.96664288E-18  # BR(h->e mu)
    1102    1.01815063E-16  # BR(h->e tau)
    1103    1.99417351E-16  # BR(h->mu tau)
    2001    4.53937761E-14  # BR(tau->e pi)
    2002    6.72578630E-15  # BR(tau->e eta)
    2003    7.41831004E-15  # BR(tau->e eta')
    2004    1.61864979E-14  # BR(tau->mu pi)
    2005    2.39300656E-15  # BR(tau->mu eta)
    2006    2.61925867E-15  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0    -0.17075797E-08    # coeffC7sm
     0305 4422   00   2    -0.17075797E-08    # coeffC7
     0305 4322   00   2    -0.32841732E-10    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.32841732E-10    # coeffC7pNP
     0305 6421   00   0    -0.85534682E-09    # coeffC8sm
     0305 6421   00   2    -0.85534682E-09    # coeffC8
     0305 6321   00   2    -0.16443943E-10    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.16443943E-10    # coeffC8pNP
 03051111 4133   00   0     0.10258749E-08    # coeffC9eeSM
 03051111 4133   00   2     0.10258749E-08    # coeffC9ee
 03051111 4233   00   2    -0.78741576E-15    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1    -0.78741576E-15    # coeffC9PeeNP
 03051111 4137   00   0    -0.39049478E-08    # coeffC10eeSM
 03051111 4137   00   2    -0.39049478E-08    # coeffC10ee
 03051111 4237   00   2    -0.79413153E-14    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.79413153E-14    # coeffC10PeeNP
 03051313 4133   00   0     0.10258744E-08    # coeffC9mumuSM
 03051313 4133   00   2     0.10258744E-08    # coeffC9mumu
 03051313 4233   00   2    -0.78740897E-15    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1    -0.78740897E-15    # coeffC9PmumuNP
 03051313 4137   00   0    -0.39049483E-08    # coeffC10mumuSM
 03051313 4137   00   2    -0.39049483E-08    # coeffC10mumu
 03051313 4237   00   2    -0.79413221E-14    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1    -0.79413221E-14    # coeffC10PmumuNP
 03051212 4141   00   0    -0.12063782E-07    # coeffCLnu1nu1SM
 03051212 4141   00   2    -0.12063782E-07    # coeffCLnu1nu1
 03051212 4241   00   2     0.15882631E-13    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.15882631E-13    # coeffCLPnu1nu1NP
 03051414 4141   00   0    -0.12063666E-07    # coeffCLnu2nu2SM
 03051414 4141   00   2    -0.12063666E-07    # coeffCLnu2nu2
 03051414 4241   00   2     0.15882617E-13    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.15882617E-13    # coeffCLPnu2nu2NP
 03051616 4141   00   0    -0.12039121E-07    # coeffCLnu3nu3SM
 03051616 4141   00   2    -0.12039121E-07    # coeffCLnu3nu3
 03051616 4241   00   2     0.15878804E-13    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.15878804E-13    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.12063782E-07    # coeffCRnu1nu1
 03051212 4242   00   2    -0.15882631E-13    # coeffCRPnu1nu1
 03051212 4142   00   1     0.12063782E-07    # coeffCRnu1nu1NP
 03051212 4242   00   1    -0.15882631E-13    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.12063666E-07    # coeffCRnu2nu2
 03051414 4242   00   2    -0.15882617E-13    # coeffCRPnu2nu2
 03051414 4142   00   1     0.12063666E-07    # coeffCRnu2nu2NP
 03051414 4242   00   1    -0.15882617E-13    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.12039121E-07    # coeffCRnu3nu3
 03051616 4242   00   2    -0.15878804E-13    # coeffCRPnu3nu3
 03051616 4142   00   1     0.12039121E-07    # coeffCRnu3nu3NP
 03051616 4242   00   1    -0.15878804E-13    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.18281876E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.65996371E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.83828127E-20    # coeffKK_SLR
 01030103 4141   00   2     0.95422151E-13    # coeffKK_VLL
 01030103 4242   00   2     0.11689935E-28    # coeffKK_VRR
 01030103 4142   00   2    -0.34735248E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.74576133E-47    # coeffKK_TLL
 01030103 4444   00   2     0.30671878E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.96148536E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.93738200E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.75880620E-17    # coeffBB_SLR
 01050105 4141   00   2     0.33146113E-11    # coeffBB_VLL
 01050105 4242   00   2     0.27933797E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.94935719E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.51038218E-53    # coeffBB_TLL
 01050105 4444   00   2     0.23518687E-49    # coeffBB_TRR
 03050305 3131   00   2    -0.10139608E-16    # coeffBsBs_SLL
 03050305 3232   00   2    -0.27383933E-13    # coeffBsBs_SRR
 03050305 3132   00   2    -0.42130117E-14    # coeffBsBs_SLR
 03050305 4141   00   2     0.96843711E-10    # coeffBsBs_VLL
 03050305 4242   00   2     0.29476407E-20    # coeffBsBs_VRR
 03050305 4142   00   2    -0.52693677E-15    # coeffBsBs_VLR
 03050305 4343   00   2    -0.31970339E-49    # coeffBsBs_TLL
 03050305 4444   00   2    -0.26757406E-47    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.78768366E-47    # coeffKK_TLLNP
 01030103 4444   00   1    -0.32396072E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.53907226E-53    # coeffBB_TLLNP
 01050105 4444   00   1    -0.24840775E-49    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.33767486E-49    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.28261556E-47    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.18281876E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.65996371E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.83828127E-20    # coeffKK_SLRSM
 01030103 4141   00   0     0.95422151E-13    # coeffKK_VLLSM
 01030103 4242   00   0     0.11689935E-28    # coeffKK_VRRSM
 01030103 4142   00   0    -0.34735248E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.15334450E-46    # coeffKK_TLLSM
 01030103 4444   00   0     0.63067950E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.96148536E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.93738200E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.75880620E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.33146113E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.27933797E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.94935719E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.10494544E-52    # coeffBB_TLLSM
 01050105 4444   00   0     0.48359462E-49    # coeffBB_TRRSM
 03050305 3131   00   0    -0.10139608E-16    # coeffBsBs_SLLSM
 03050305 3232   00   0    -0.27383933E-13    # coeffBsBs_SRRSM
 03050305 3132   00   0    -0.42130117E-14    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.96843711E-10    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.29476407E-20    # coeffBsBs_VRRSM
 03050305 4142   00   0    -0.52693677E-15    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.65737826E-49    # coeffBsBs_TLLSM
 03050305 4444   00   0    -0.55018962E-47    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0    -0.30476206E-10    # coeffC7sm
     0305 4422   00   2    -0.30476206E-10    # coeffC7
     0305 4322   00   2    -0.58614587E-12    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.58614587E-12    # coeffC7pNP
     0305 6421   00   0    -0.15267137E-10    # coeffC8sm
     0305 6421   00   2    -0.15267137E-10    # coeffC8
     0305 6321   00   2    -0.29350846E-12    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.29350846E-12    # coeffC8pNP
 03051111 4133   00   0    -0.18317592E-10    # coeffC9eeSM
 03051111 4133   00   2    -0.18317592E-10    # coeffC9ee
 03051111 4233   00   2     0.14064231E-16    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.14064231E-16    # coeffC9PeeNP
 03051111 4137   00   0     0.69688571E-10    # coeffC10eeSM
 03051111 4137   00   2     0.69688571E-10    # coeffC10ee
 03051111 4237   00   2     0.14184184E-15    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1    -0.14184184E-15    # coeffC10PeeNP
 03051313 4133   00   0    -0.18317583E-10    # coeffC9mumuSM
 03051313 4133   00   2    -0.18317583E-10    # coeffC9mumu
 03051313 4233   00   2     0.14064110E-16    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.14064110E-16    # coeffC9PmumuNP
 03051313 4137   00   0     0.69688580E-10    # coeffC10mumuSM
 03051313 4137   00   2     0.69688580E-10    # coeffC10mumu
 03051313 4237   00   2     0.14184196E-15    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.14184196E-15    # coeffC10PmumuNP
 03051212 4141   00   0     0.21535687E-09    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.21535687E-09    # coeffCLnu1nu1
 03051212 4241   00   2    -0.28368367E-15    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1    -0.28368367E-15    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.21535390E-09    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.21535390E-09    # coeffCLnu2nu2
 03051414 4241   00   2    -0.28368343E-15    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1    -0.28368343E-15    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.21489382E-09    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.21489382E-09    # coeffCLnu3nu3
 03051616 4241   00   2    -0.28361533E-15    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1    -0.28361533E-15    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2    -0.21535687E-09    # coeffCRnu1nu1
 03051212 4242   00   2     0.28368367E-15    # coeffCRPnu1nu1
 03051212 4142   00   1    -0.21535687E-09    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.28368367E-15    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2    -0.21535390E-09    # coeffCRnu2nu2
 03051414 4242   00   2     0.28368343E-15    # coeffCRPnu2nu2
 03051414 4142   00   1    -0.21535390E-09    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.28368343E-15    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2    -0.21489382E-09    # coeffCRnu3nu3
 03051616 4242   00   2     0.28361533E-15    # coeffCRPnu3nu3
 03051616 4142   00   1    -0.21489382E-09    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.28361533E-15    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.15870622E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.57291901E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.30492931E-21    # coeffKK_SLR
 01030103 4141   00   2     0.61201581E-14    # coeffKK_VLL
 01030103 4242   00   2     0.26135961E-30    # coeffKK_VRR
 01030103 4142   00   2    -0.30153906E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.71533547E-47    # coeffKK_TLL
 01030103 4444   00   2    -0.42060413E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.86908217E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.84729526E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.68632799E-17    # coeffBB_SLR
 01050105 4141   00   2     0.29969342E-11    # coeffBB_VLL
 01050105 4242   00   2     0.25282138E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.85811958E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.38278663E-53    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.36204271E-18    # coeffBsBs_SLL
 03050305 3232   00   2     0.97776490E-15    # coeffBsBs_SRR
 03050305 3132   00   2     0.15049194E-15    # coeffBsBs_SLR
 03050305 4141   00   2    -0.34585292E-11    # coeffBsBs_VLL
 03050305 4242   00   2    -0.10533609E-21    # coeffBsBs_VRR
 03050305 4142   00   2     0.18814692E-16    # coeffBsBs_VLR
 03050305 4343   00   2     0.22865121E-50    # coeffBsBs_TLL
 03050305 4444   00   2     0.41810998E-49    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.75554744E-47    # coeffKK_TLLNP
 01030103 4444   00   1     0.44424803E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.40430419E-53    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1    -0.24150437E-50    # coeffBsBs_TLLNP
 03050305 4444   00   1    -0.44161377E-49    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.15870622E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.57291901E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.30492931E-21    # coeffKK_SLRSM
 01030103 4141   00   0     0.61201581E-14    # coeffKK_VLLSM
 01030103 4242   00   0     0.26135961E-30    # coeffKK_VRRSM
 01030103 4142   00   0    -0.30153906E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.14708829E-46    # coeffKK_TLLSM
 01030103 4444   00   0    -0.86485216E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.86908217E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.84729526E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.68632799E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.29969342E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.25282138E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.85811958E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.78709082E-53    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.36204271E-18    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.97776490E-15    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.15049194E-15    # coeffBsBs_SLRSM
 03050305 4141   00   0    -0.34585292E-11    # coeffBsBs_VLLSM
 03050305 4242   00   0    -0.10533609E-21    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.18814692E-16    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.47015559E-50    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.85972375E-49    # coeffBsBs_TRRSM
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    2.43241674E-01  # Maximal scattering eigenvalue 
Block TREELEVELUNITARITYwTRILINEARS #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    2.44883571E-02  # Maximal scattering eigenvalue 
       2    2.00000000E+03  # best scattering energy 
      11    1.00000000E+03  # min scattering energy 
      12    2.00000000E+03  # max scattering energy 
      13    5.00000000E+00  # steps 
DECAY         6     1.59588256E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.63596139E-03    2            3         24   # BR(Fu_3 -> Fd_2 VWp )
     9.98288600E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY      3002     4.60662549E-08   # FX0_2
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     3.08134694E-02    3        -3004         12         11   # BR(FX0_2 -> FXc^* Fv_1 Fe_1 )
     3.08134694E-02    3         3004        -12        -11   # BR(FX0_2 -> FXc Fv_1^* Fe_1^* )
     1.36065541E-02    3        -3004         12         13   # BR(FX0_2 -> FXc^* Fv_1 Fe_2 )
     1.36065541E-02    3         3004        -12        -13   # BR(FX0_2 -> FXc Fv_1^* Fe_2^* )
     8.69118943E-04    3        -3004         12         15   # BR(FX0_2 -> FXc^* Fv_1 Fe_3 )
     8.69118943E-04    3         3004        -12        -15   # BR(FX0_2 -> FXc Fv_1^* Fe_3^* )
     3.40563754E-03    3        -3004         14         11   # BR(FX0_2 -> FXc^* Fv_2 Fe_1 )
     3.40563754E-03    3         3004        -14        -11   # BR(FX0_2 -> FXc Fv_2^* Fe_1^* )
     1.67175186E-02    3        -3004         14         13   # BR(FX0_2 -> FXc^* Fv_2 Fe_2 )
     1.67175186E-02    3         3004        -14        -13   # BR(FX0_2 -> FXc Fv_2^* Fe_2^* )
     1.84559100E-02    3        -3004         14         15   # BR(FX0_2 -> FXc^* Fv_2 Fe_3 )
     1.84559100E-02    3         3004        -14        -15   # BR(FX0_2 -> FXc Fv_2^* Fe_3^* )
     1.14176601E-02    3        -3004         16         11   # BR(FX0_2 -> FXc^* Fv_3 Fe_1 )
     1.14176601E-02    3         3004        -16        -11   # BR(FX0_2 -> FXc Fv_3^* Fe_1^* )
     1.52584178E-02    3        -3004         16         13   # BR(FX0_2 -> FXc^* Fv_3 Fe_2 )
     1.52584178E-02    3         3004        -16        -13   # BR(FX0_2 -> FXc Fv_3^* Fe_2^* )
     1.37132469E-02    3        -3004         16         15   # BR(FX0_2 -> FXc^* Fv_3 Fe_3 )
     1.37132469E-02    3         3004        -16        -15   # BR(FX0_2 -> FXc Fv_3^* Fe_3^* )
     1.35839377E-04    3         3001         12         12   # BR(FX0_2 -> FX0_1 Fv_1 Fv_1 )
     1.35839375E-04    3         3001         14         14   # BR(FX0_2 -> FX0_1 Fv_2 Fv_2 )
     1.35839375E-04    3         3001         16         16   # BR(FX0_2 -> FX0_1 Fv_3 Fv_3 )
     1.39923274E-02    3         3001        -11         11   # BR(FX0_2 -> FX0_1 Fe_1^* Fe_1 )
     1.39714415E-02    3         3001        -13         13   # BR(FX0_2 -> FX0_1 Fe_2^* Fe_2 )
     9.19792124E-03    3         3001        -15         15   # BR(FX0_2 -> FX0_1 Fe_3^* Fe_3 )
     6.14792622E-02    3         3001         -1          1   # BR(FX0_2 -> FX0_1 Fd_1^* Fd_1 )
     6.13897688E-02    3         3001         -3          3   # BR(FX0_2 -> FX0_1 Fd_2^* Fd_2 )
     4.75873314E-02    3         3001         -2          2   # BR(FX0_2 -> FX0_1 Fu_1^* Fu_1 )
     3.80555201E-02    3         3001         -4          4   # BR(FX0_2 -> FX0_1 Fu_2^* Fu_2 )
     1.36910113E-01    3         3004         -1          2   # BR(FX0_2 -> FXc Fd_1^* Fu_1 )
     1.36910113E-01    3        -3004          1         -2   # BR(FX0_2 -> FXc^* Fd_1 Fu_1^* )
     1.15791566E-01    3         3004         -3          4   # BR(FX0_2 -> FXc Fd_2^* Fu_2 )
     1.15791566E-01    3        -3004          3         -4   # BR(FX0_2 -> FXc^* Fd_2 Fu_2^* )
DECAY      3003     6.06666829E+00   # FX0_3
#    BR                NDA      ID1      ID2
     2.41471492E-04    2           15       2004   # BR(FX0_3 -> Fe_3 Pc )
     2.41471492E-04    2          -15      -2004   # BR(FX0_3 -> Fe_3^* Pc^* )
     2.43917264E-03    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     2.23191251E-01    2         3002         25   # BR(FX0_3 -> FX0_2 hh )
     2.56286035E-01    2         3001         23   # BR(FX0_3 -> FX0_1 VZ )
     2.37637225E-03    2         3002         23   # BR(FX0_3 -> FX0_2 VZ )
     2.57141327E-01    2         3004         24   # BR(FX0_3 -> FXc VWp )
     2.57141327E-01    2        -3004        -24   # BR(FX0_3 -> FXc^* VWp^* )
#    BR                NDA      ID1      ID2       ID3
     7.31794691E-04    3         3002         -6          6   # BR(FX0_3 -> FX0_2 Fu_3^* Fu_3 )
     7.91880299E-05    3         3004         -5          6   # BR(FX0_3 -> FXc Fd_3^* Fu_3 )
     7.91880299E-05    3        -3004          5         -6   # BR(FX0_3 -> FXc^* Fd_3 Fu_3^* )
DECAY      3004     1.03846487E-15   # FXc
#    BR                NDA      ID1      ID2
#    BR                NDA      ID1      ID2       ID3
     1.50373940E-01    3         3001         12         11   # BR(FXc -> FX0_1 Fv_1 Fe_1 )
     3.29869897E-02    3         3001         12         13   # BR(FXc -> FX0_1 Fv_1 Fe_2 )
     1.66199820E-02    3         3001         14         11   # BR(FXc -> FX0_1 Fv_2 Fe_1 )
     4.05292354E-02    3         3001         14         13   # BR(FXc -> FX0_1 Fv_2 Fe_2 )
     5.57197588E-02    3         3001         16         11   # BR(FXc -> FX0_1 Fv_3 Fe_1 )
     3.69918541E-02    3         3001         16         13   # BR(FXc -> FX0_1 Fv_3 Fe_2 )
     6.66778225E-01    3         3001         -2          1   # BR(FXc -> FX0_1 Fu_1^* Fd_1 )
DECAY        25     4.01961604E-03   # hh
#    BR                NDA      ID1      ID2
     2.80362588E-03    2           22         22   # BR(hh -> VP VP )
     8.66916333E-02    2           21         21   # BR(hh -> VG VG )
     2.60487006E-02    2           23         23   # BR(hh -> VZ VZ )
     2.57593160E-01    2          -24         24   # BR(hh -> VWp^* VWp_virt )
     2.01031121E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     5.38480858E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     2.16743671E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     6.25645150E-02    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     2.53990615E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
DECAY      2003     1.07912226E+00   # A0I
#    BR                NDA      ID1      ID2
     1.83764422E-02    2        -3004         11   # BR(A0I -> FXc^* Fe_1 )
     1.83764422E-02    2         3004        -11   # BR(A0I -> FXc Fe_1^* )
     6.62007235E-03    2        -3004         13   # BR(A0I -> FXc^* Fe_2 )
     6.62007235E-03    2         3004        -13   # BR(A0I -> FXc Fe_2^* )
     4.75003485E-01    2        -3004         15   # BR(A0I -> FXc^* Fe_3 )
     4.75003485E-01    2         3004        -15   # BR(A0I -> FXc Fe_3^* )
DECAY      2001     4.68451840E-01   # P0_1
#    BR                NDA      ID1      ID2
     1.83766002E-02    2        -3004         11   # BR(P0_1 -> FXc^* Fe_1 )
     1.83766002E-02    2         3004        -11   # BR(P0_1 -> FXc Fe_1^* )
     6.62012815E-03    2        -3004         13   # BR(P0_1 -> FXc^* Fe_2 )
     6.62012815E-03    2         3004        -13   # BR(P0_1 -> FXc Fe_2^* )
     4.75003269E-01    2        -3004         15   # BR(P0_1 -> FXc^* Fe_3 )
     4.75003269E-01    2         3004        -15   # BR(P0_1 -> FXc Fe_3^* )
DECAY      2002     7.47395694E-01   # P0_2
#    BR                NDA      ID1      ID2
     1.83762375E-02    2        -3004         11   # BR(P0_2 -> FXc^* Fe_1 )
     1.83762375E-02    2         3004        -11   # BR(P0_2 -> FXc Fe_1^* )
     6.62000305E-03    2        -3004         13   # BR(P0_2 -> FXc^* Fe_2 )
     6.62000305E-03    2         3004        -13   # BR(P0_2 -> FXc Fe_2^* )
     4.75003756E-01    2        -3004         15   # BR(P0_2 -> FXc^* Fe_3 )
     4.75003756E-01    2         3004        -15   # BR(P0_2 -> FXc Fe_3^* )
DECAY      2004     1.08854084E+00   # Pc
#    BR                NDA      ID1      ID2
     1.88684199E-02    2          -11       3001   # BR(Pc -> Fe_1^* FX0_1 )
     1.78844497E-02    2          -11       3002   # BR(Pc -> Fe_1^* FX0_2 )
     6.79730624E-03    2          -13       3001   # BR(Pc -> Fe_2^* FX0_1 )
     6.44283307E-03    2          -13       3002   # BR(Pc -> Fe_2^* FX0_2 )
     4.87720936E-01    2          -15       3001   # BR(Pc -> Fe_3^* FX0_1 )
     4.62286055E-01    2          -15       3002   # BR(Pc -> Fe_3^* FX0_2 )
DECAY1L         4     4.50554141E-10   # Fu_2
#    BR                NDA      ID1      ID2
     9.99444656E-01    2            2         21   # BR(Fu_2 -> Fu_1 VG )
     5.55344146E-04    2            2         22   # BR(Fu_2 -> Fu_1 VP )
DECAY1L         6     6.00891772E-01   # Fu_3
#    BR                NDA      ID1      ID2
     9.99999981E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY1L        13     9.79963615E-12   # Fe_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           11         22   # BR(Fe_2 -> Fe_1 VP )
DECAY1L        15     3.27556471E-08   # Fe_3
#    BR                NDA      ID1      ID2
     5.98590414E-01    2           11         22   # BR(Fe_3 -> Fe_1 VP )
     4.01409586E-01    2           13         22   # BR(Fe_3 -> Fe_2 VP )
DECAY1L         3     9.86288072E-13   # Fd_2
#    BR                NDA      ID1      ID2
     9.76583169E-01    2            1         21   # BR(Fd_2 -> Fd_1 VG )
     2.34168312E-02    2            1         22   # BR(Fd_2 -> Fd_1 VP )
DECAY1L         5     1.05088009E-12   # Fd_3
#    BR                NDA      ID1      ID2
     6.37711409E-01    2            1         21   # BR(Fd_3 -> Fd_1 VG )
     3.31060075E-01    2            3         21   # BR(Fd_3 -> Fd_2 VG )
     1.64305262E-02    2            1         22   # BR(Fd_3 -> Fd_1 VP )
     1.47979891E-02    2            3         22   # BR(Fd_3 -> Fd_2 VP )
DECAY1L        12     3.89591108E-03   # Fv_1
#    BR                NDA      ID1      ID2
     3.05595074E-01    2           14         22   # BR(Fv_1 -> Fv_2 VP )
     6.94404926E-01    2           16         22   # BR(Fv_1 -> Fv_3 VP )
DECAY1L        16     7.77444382E+31   # Fv_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           14         22   # BR(Fv_3 -> Fv_2 VP )
DECAY1L      3002     8.03635234E-10   # FX0_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2         3001         22   # BR(FX0_2 -> FX0_1 VP )
DECAY1L      3003     9.23862826E+00   # FX0_3
#    BR                NDA      ID1      ID2
     1.60485917E-04    2           15       2004   # BR(FX0_3 -> Fe_3 Pc )
     1.60485917E-04    2          -15      -2004   # BR(FX0_3 -> Fe_3^* Pc^* )
     3.16413427E-03    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     3.26421336E-01    2         3002         25   # BR(FX0_3 -> FX0_2 hh )
     3.27781147E-01    2         3001         23   # BR(FX0_3 -> FX0_1 VZ )
     2.98058909E-03    2         3002         23   # BR(FX0_3 -> FX0_2 VZ )
     1.69650216E-01    2         3004         24   # BR(FX0_3 -> FXc VWp )
     1.69650216E-01    2        -3004        -24   # BR(FX0_3 -> FXc^* VWp^* )
DECAY1L        25     2.37767970E-03   # hh
#    BR                NDA      ID1      ID2
     2.01229152E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     7.78371163E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     3.99773273E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     1.07350268E-01    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     4.34503409E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
     6.27409149E-02    2           21         21   # BR(hh -> VG VG )
     1.33888376E-02    2           22         22   # BR(hh -> VP VP )
DECAY1L      2003     1.08830742E+00   # A0I
#    BR                NDA      ID1      ID2
     1.91918518E-02    2        -3004         11   # BR(A0I -> FXc^* Fe_1 )
     1.91918518E-02    2         3004        -11   # BR(A0I -> FXc Fe_1^* )
     6.70301014E-03    2        -3004         13   # BR(A0I -> FXc^* Fe_2 )
     6.70301014E-03    2         3004        -13   # BR(A0I -> FXc Fe_2^* )
     4.74104853E-01    2        -3004         15   # BR(A0I -> FXc^* Fe_3 )
     4.74104853E-01    2         3004        -15   # BR(A0I -> FXc Fe_3^* )
DECAY1L      2001     4.73708331E-01   # P0_1
#    BR                NDA      ID1      ID2
     1.91997889E-02    2        -3004         11   # BR(P0_1 -> FXc^* Fe_1 )
     1.91997889E-02    2         3004        -11   # BR(P0_1 -> FXc Fe_1^* )
     6.70631877E-03    2        -3004         13   # BR(P0_1 -> FXc^* Fe_2 )
     6.70631877E-03    2         3004        -13   # BR(P0_1 -> FXc Fe_2^* )
     4.74093889E-01    2        -3004         15   # BR(P0_1 -> FXc^* Fe_3 )
     4.74093889E-01    2         3004        -15   # BR(P0_1 -> FXc Fe_3^* )
DECAY1L      2002     7.55791188E-01   # P0_2
#    BR                NDA      ID1      ID2
     1.91762328E-02    2        -3004         11   # BR(P0_2 -> FXc^* Fe_1 )
     1.91762328E-02    2         3004        -11   # BR(P0_2 -> FXc Fe_1^* )
     6.69721725E-03    2        -3004         13   # BR(P0_2 -> FXc^* Fe_2 )
     6.69721725E-03    2         3004        -13   # BR(P0_2 -> FXc Fe_2^* )
     4.74117559E-01    2        -3004         15   # BR(P0_2 -> FXc^* Fe_3 )
     4.74117559E-01    2         3004        -15   # BR(P0_2 -> FXc Fe_3^* )
DECAY1L      2004     1.03696319E+00   # Pc
#    BR                NDA      ID1      ID2
     1.80368400E-02    2          -11       3001   # BR(Pc -> Fe_1^* FX0_1 )
     1.70633054E-02    2          -11       3002   # BR(Pc -> Fe_1^* FX0_2 )
     6.68957779E-03    2          -13       3001   # BR(Pc -> Fe_2^* FX0_1 )
     6.32889281E-03    2          -13       3002   # BR(Pc -> Fe_2^* FX0_2 )
     4.89147336E-01    2          -15       3001   # BR(Pc -> Fe_3^* FX0_1 )
     4.62734048E-01    2          -15       3002   # BR(Pc -> Fe_3^* FX0_2 )


==> anc/T12A_doublet_scalar.slha <==
# SUSY Les Houches Accord 2 - T12Afinal Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 01.12.2021,  10:36
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     5  2   #  switching on CP violation
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    3.01654209E-01  # Lambda1INput
    2    1.85983255E+00  # LambdaSHINput
    3    2.09311668E-01  # Lambda4SINput
    4    2.40499434E+06  # MS2Input
    5    2.51801200E+06  # MPhi2INput
    6   -8.76370800E-01  # Lam4PhiINput
    7   -2.85064790E-02  # LambPhiINput
    8    3.95276373E-01  # LambPhipINput
    9   -5.98770574E-01  # LambPhippINput
   10    9.14629003E+00  # CoupTriINput
   11    1.74362049E+03  # MFINput
   12    1.82725849E+03  # MPsiINput
   13   -9.06799558E-01  # Y1INput
   14   -3.54115372E-01  # Y2INput
Block gaugeGUT Q=  1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.18700000E-01  # alpha_s(MZ)^MSbar
         4     9.11887000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.73500000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.73500000E+02  # (Renormalization Scale)
   1    3.58060001E-01  # g1
   2    6.44290943E-01  # g2
   3    1.16662509E+00  # g3
Block SM Q=  1.73500000E+02  # (Renormalization Scale)
   2    3.01654209E-01  # Lam
   1   -9.54221877E+03  # m2SM
Block HDM Q=  1.73500000E+02  # (Renormalization Scale)
   3    2.09311668E-01  # l4S
   2    1.85983255E+00  # lSH
   8    3.95276373E-01  # lPp
   7   -2.85064790E-02  # lPhi
   6   -8.76370800E-01  # l4P
   9   -5.98770574E-01  # lPpp
  13   -9.06799558E-01  # yk1
  14   -3.54115372E-01  # yk2
  11    1.74362049E+03  # mF
  12    1.82725849E+03  # mPsi
  10    9.14629003E+00  # cTri
   4    2.40499434E+06  # mS2
   5    2.51801200E+06  # mPhi2
Block HMIX Q=  1.73500000E+02  # (Renormalization Scale)
   3    2.51527218E+02  # vvSM
Block TREESM Q=  1.73500000E+02  # (Renormalization Scale)
   1   -9.54221877E+03  # m2SM
Block LOOPSM Q=  1.73500000E+02  # (Renormalization Scale)
   1    4.71132629E+05  # m2SM
Block Yu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     7.57802801E-06   # Real(Yu(1,1),dp)
  1  2     1.75577043E-09   # Real(Yu(1,2),dp)
  1  3     1.30170558E-10   # Real(Yu(1,3),dp)
  2  1    -9.00704737E-07   # Real(Yu(2,1),dp)
  2  2     3.88752904E-03   # Real(Yu(2,2),dp)
  2  3    -3.31297834E-07   # Real(Yu(2,3),dp)
  3  1    -1.59072744E-05   # Real(Yu(3,1),dp)
  3  2     7.88243931E-05   # Real(Yu(3,2),dp)
  3  3     9.25007344E-01   # Real(Yu(3,3),dp)
Block IMYu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yu(1,1))
  1  2    -4.52251173E-10   # Aimag(Yu(1,2))
  1  3    -5.01679427E-11   # Aimag(Yu(1,3))
  2  1    -2.32002596E-07   # Aimag(Yu(2,1))
  2  2     0.00000000E+00   # Aimag(Yu(2,2))
  2  3    -5.94965920E-09   # Aimag(Yu(2,3))
  3  1    -6.12751365E-06   # Aimag(Yu(3,1))
  3  2    -1.41601127E-06   # Aimag(Yu(3,2))
  3  3     0.00000000E+00   # Aimag(Yu(3,3))
Block Yd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     1.53725427E-05   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     2.92078231E-04   # Real(Yd(2,2),dp)
  2  3    -3.52803968E-16   # Real(Yd(2,3),dp)
  3  1     3.70882743E-15   # Real(Yd(3,1),dp)
  3  2    -1.83764899E-14   # Real(Yd(3,2),dp)
  3  3     1.52159181E-02   # Real(Yd(3,3),dp)
Block IMYd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yd(1,1))
  1  2     0.00000000E+00   # Aimag(Yd(1,2))
  1  3     0.00000000E+00   # Aimag(Yd(1,3))
  2  1     0.00000000E+00   # Aimag(Yd(2,1))
  2  2     0.00000000E+00   # Aimag(Yd(2,2))
  2  3     0.00000000E+00   # Aimag(Yd(2,3))
  3  1    -1.81239560E-15   # Aimag(Yd(3,1))
  3  2    -4.18809960E-16   # Aimag(Yd(3,2))
  3  3     0.00000000E+00   # Aimag(Yd(3,3))
Block Ye Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     2.82484058E-06   # Real(Ye(1,1),dp)
  1  2    -1.44965676E-07   # Real(Ye(1,2),dp)
  1  3     8.02663387E-06   # Real(Ye(1,3),dp)
  2  1    -1.54862544E-08   # Real(Ye(2,1),dp)
  2  2     5.84453898E-04   # Real(Ye(2,2),dp)
  2  3     2.89187634E-05   # Real(Ye(2,3),dp)
  3  1     4.98807446E-08   # Real(Ye(3,1),dp)
  3  2     1.68227679E-06   # Real(Ye(3,2),dp)
  3  3     9.74345693E-03   # Real(Ye(3,3),dp)
Block IMYe Q=  1.73500000E+02  # (Renormalization Scale)
  1  1    -9.87744540E-10   # Aimag(Ye(1,1))
  1  2    -3.46785659E-09   # Aimag(Ye(1,2))
  1  3    -6.53595415E-09   # Aimag(Ye(1,3))
  2  1    -3.55869170E-09   # Aimag(Ye(2,1))
  2  2    -1.24941696E-08   # Aimag(Ye(2,2))
  2  3    -2.35480711E-08   # Aimag(Ye(2,3))
  3  1     1.14624367E-08   # Aimag(Ye(3,1))
  3  2     4.02433521E-08   # Aimag(Ye(3,2))
  3  3     7.58474966E-08   # Aimag(Ye(3,3))
Block COUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1    1.93999691E-06  # Real(cg2(1) ,dp)
   2   -1.21876486E-06  # Real(cg2(2) ,dp)
   3   -1.79128331E-05  # Real(cg2(3) ,dp)
Block IMCOUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -4.47255261E-07  # Aimag(cg2(1) )
   2   -1.63010255E-06  # Aimag(cg2(2) )
   3   -3.10414427E-06  # Aimag(cg2(3) )
Block COUPLING3 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -7.02220399E-02  # Real(cg3(1) ,dp)
   2   -2.52999525E-01  # Real(cg3(2) ,dp)
   3    8.14902574E-01  # Real(cg3(3) ,dp)
Block COUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -7.27111942E-07  # Real(cg1(1) ,dp)
   2    3.30016644E-05  # Real(cg1(2) ,dp)
   3    1.93999691E-06  # Real(cg1(3) ,dp)
Block IMCOUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -3.16497277E-05  # Aimag(cg1(1) )
   2   -1.78130405E-05  # Aimag(cg1(2) )
   3    3.04688769E-05  # Aimag(cg1(3) )
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.25246845E+02  # hh
      2001     1.45220261E+03  # P0_1
      2002     1.59176043E+03  # P0_2
      2003     1.46535555E+03  # A0I
      2004     1.45393961E+03  # Pc
        23     9.11887000E+01  # VZ
        24     7.97742353E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.73500000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
        12     1.00000000E-05  # Fv_1
        14    -8.92754401E-12  # Fv_2
        16    -4.82699876E-11  # Fv_3
      3001     1.64732809E+03  # FX0_1
      3002    -1.80748391E+03  # FX0_2
      3003     1.97654321E+03  # FX0_3
      3004     1.80590674E+03  # FXc
Block UDLMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2    -2.31553067E-16   # Real(ZDL(1,2),dp)
  1  3    -2.43746791E-13   # Real(ZDL(1,3),dp)
  2  1    -5.42776468E-17   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     1.20860508E-12   # Real(ZDL(2,3),dp)
  3  1     2.43746791E-13   # Real(ZDL(3,1),dp)
  3  2    -1.20860508E-12   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block IMUDLMIX Q=  1.73500000E+02  # ()
  1  1    -5.55111512E-17   # Aimag(ZDL(1,1))
  1  2    -1.56595560E-16   # Aimag(ZDL(1,2))
  1  3    -1.19111935E-13   # Aimag(ZDL(1,3))
  2  1     4.28807271E-17   # Aimag(ZDL(2,1))
  2  2     3.46944695E-18   # Aimag(ZDL(2,2))
  2  3    -2.75346040E-14   # Aimag(ZDL(2,3))
  3  1    -1.19111935E-13   # Aimag(ZDL(3,1))
  3  2    -2.75346040E-14   # Aimag(ZDL(3,2))
  3  3     1.22550537E-29   # Aimag(ZDL(3,3))
Block UDRMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     1.20138457E-17   # Real(ZDR(1,2),dp)
  1  3    -2.46255792E-16   # Real(ZDR(1,3),dp)
  2  1    -9.48817859E-18   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     4.63693281E-14   # Real(ZDR(2,3),dp)
  3  1     2.46255792E-16   # Real(ZDR(3,1),dp)
  3  2    -4.63693281E-14   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block IMUDRMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZDR(1,1))
  1  2    -7.00212636E-18   # Aimag(ZDR(1,2))
  1  3     1.20338011E-16   # Aimag(ZDR(1,3))
  2  1    -5.74632889E-18   # Aimag(ZDR(2,1))
  2  2     0.00000000E+00   # Aimag(ZDR(2,2))
  2  3     5.28348295E-16   # Aimag(ZDR(2,3))
  3  1     1.20338011E-16   # Aimag(ZDR(3,1))
  3  2     5.28348295E-16   # Aimag(ZDR(3,2))
  3  3     0.00000000E+00   # Aimag(ZDR(3,3))
Block UULMIX Q=  1.73500000E+02  # ()
  1  1     9.99999971E-01   # Real(ZUL(1,1),dp)
  1  2     2.31692253E-04   # Real(ZUL(1,2),dp)
  1  3     1.71770814E-05   # Real(ZUL(1,3),dp)
  2  1    -2.31690799E-04   # Real(ZUL(2,1),dp)
  2  2     9.99999968E-01   # Real(ZUL(2,2),dp)
  2  3    -8.52192605E-05   # Real(ZUL(2,3),dp)
  3  1    -1.71969168E-05   # Real(ZUL(3,1),dp)
  3  2     8.52148832E-05   # Real(ZUL(3,2),dp)
  3  3     9.99999996E-01   # Real(ZUL(3,3),dp)
Block IMUULMIX Q=  1.73500000E+02  # ()
  1  1    -9.15933995E-15   # Aimag(ZUL(1,1))
  1  2    -5.96792672E-05   # Aimag(ZUL(1,2))
  1  3    -6.61955542E-06   # Aimag(ZUL(1,3))
  2  1    -5.96786766E-05   # Aimag(ZUL(2,1))
  2  2     1.02209907E-14   # Aimag(ZUL(2,2))
  2  3    -1.53030229E-06   # Aimag(ZUL(2,3))
  3  1    -6.62428647E-06   # Aimag(ZUL(3,1))
  3  2    -1.53081083E-06   # Aimag(ZUL(3,2))
  3  3    -1.80481683E-19   # Aimag(ZUL(3,3))
Block UURMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     1.78549595E-17   # Real(ZUR(1,2),dp)
  1  3    -2.32455155E-15   # Real(ZUR(1,3),dp)
  2  1    -1.76087684E-17   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     5.91661363E-12   # Real(ZUR(2,3),dp)
  3  1     2.32455155E-15   # Real(ZUR(3,1),dp)
  3  2    -5.91661363E-12   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block IMUURMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZUR(1,1))
  1  2    -3.54105347E-16   # Aimag(ZUR(1,2))
  1  3    -5.15122436E-15   # Aimag(ZUR(1,3))
  2  1    -3.54816478E-16   # Aimag(ZUR(2,1))
  2  2     0.00000000E+00   # Aimag(ZUR(2,2))
  2  3    -6.10173901E-13   # Aimag(ZUR(2,3))
  3  1    -5.15122436E-15   # Aimag(ZUR(3,1))
  3  2    -6.10173901E-13   # Aimag(ZUR(3,2))
  3  3     0.00000000E+00   # Aimag(ZUR(3,3))
Block UELMIX Q=  1.73500000E+02  # ()
  1  1     9.99999937E-01   # Real(ZEL(1,1),dp)
  1  2     2.79710189E-05   # Real(ZEL(1,2),dp)
  1  3    -5.36285550E-06   # Real(ZEL(1,3),dp)
  2  1    -2.79752054E-05   # Real(ZEL(2,1),dp)
  2  2     9.99999937E-01   # Real(ZEL(2,2),dp)
  2  3    -3.51941903E-04   # Real(ZEL(2,3),dp)
  3  1     5.35344376E-06   # Real(ZEL(3,1),dp)
  3  2     3.51942120E-04   # Real(ZEL(3,2),dp)
  3  3     9.99999938E-01   # Real(ZEL(3,3),dp)
Block IMUELMIX Q=  1.73500000E+02  # ()
  1  1    -3.53351860E-04   # Aimag(ZEL(1,1))
  1  2    -6.12820053E-06   # Aimag(ZEL(1,2))
  1  3     1.17955624E-06   # Aimag(ZEL(1,3))
  2  1    -6.11810406E-06   # Aimag(ZEL(2,1))
  2  2    -2.15757282E-05   # Aimag(ZEL(2,2))
  2  3     4.29278289E-06   # Aimag(ZEL(2,3))
  3  1     1.17542963E-06   # Aimag(ZEL(3,1))
  3  2     4.28792955E-06   # Aimag(ZEL(3,2))
  3  3     7.78516753E-06   # Aimag(ZEL(3,3))
Block UERMIX Q=  1.73500000E+02  # ()
  1  1     9.99999629E-01   # Real(ZER(1,1),dp)
  1  2     2.50544474E-04   # Real(ZER(1,2),dp)
  1  3    -8.24542216E-04   # Real(ZER(1,3),dp)
  2  1    -2.53007923E-04   # Real(ZER(2,1),dp)
  2  2     9.99995501E-01   # Real(ZER(2,2),dp)
  2  3    -2.98890771E-03   # Real(ZER(2,3),dp)
  3  1     8.23789637E-04   # Real(ZER(3,1),dp)
  3  2     2.98911521E-03   # Real(ZER(3,2),dp)
  3  3     9.99995193E-01   # Real(ZER(3,3),dp)
Block IMUERMIX Q=  1.73500000E+02  # ()
  1  1    -2.77555756E-17   # Aimag(ZER(1,1))
  1  2    -5.96410770E-06   # Aimag(ZER(1,2))
  1  3    -6.60468708E-07   # Aimag(ZER(1,3))
  2  1    -5.96432906E-06   # Aimag(ZER(2,1))
  2  2     0.00000000E+00   # Aimag(ZER(2,2))
  2  3    -2.69247769E-06   # Aimag(ZER(2,3))
  3  1    -6.77617331E-07   # Aimag(ZER(3,1))
  3  2    -2.69756168E-06   # Aimag(ZER(3,2))
  3  3     0.00000000E+00   # Aimag(ZER(3,3))
Block UVMIX Q=  1.73500000E+02  # ()
  1  1     7.99034298E-01   # Real(UV(1,1),dp)
  1  2    -3.67701118E-01   # Real(UV(1,2),dp)
  1  3     1.49098573E-01   # Real(UV(1,3),dp)
  2  1     2.71850685E-01   # Real(UV(2,1),dp)
  2  2     2.37441158E-01   # Real(UV(2,2),dp)
  2  3     7.41899757E-01   # Real(UV(2,3),dp)
  3  1     5.16189411E-01   # Real(UV(3,1),dp)
  3  2     2.80388461E-01   # Real(UV(3,2),dp)
  3  3    -6.37220792E-01   # Real(UV(3,3),dp)
Block IMUVMIX Q=  1.73500000E+02  # ()
  1  1    -1.20281557E-01   # Aimag(UV(1,1))
  1  2    -4.34521463E-01   # Aimag(UV(1,2))
  1  3     2.88641603E-02   # Aimag(UV(1,3))
  2  1     7.91872083E-02   # Aimag(UV(2,1))
  2  2     5.41080393E-01   # Aimag(UV(2,2))
  2  3     1.42355354E-01   # Aimag(UV(2,3))
  3  1    -2.12513741E-02   # Aimag(UV(3,1))
  3  2     4.98219832E-01   # Aimag(UV(3,2))
  3  3    -1.43472046E-02   # Aimag(UV(3,3))
Block MatrixScal Q=  1.73500000E+02  # ()
  1  1     5.49062992E-03   # Real(ZS(1,1),dp)
  1  2    -9.99984926E-01   # Real(ZS(1,2),dp)
  2  1    -9.99984926E-01   # Real(ZS(2,1),dp)
  2  2    -5.49062992E-03   # Real(ZS(2,2),dp)
Block MatrixX Q=  1.73500000E+02  # ()
  1  1     6.95703121E-01   # Real(ZX(1,1),dp)
  1  2     4.97826571E-01   # Real(ZX(1,2),dp)
  1  3     5.17847344E-01   # Real(ZX(1,3),dp)
  2  1     1.94942489E-02   # Real(ZX(2,1),dp)
  2  2     7.07554954E-01   # Real(ZX(2,2),dp)
  2  3    -7.06389384E-01   # Real(ZX(2,3),dp)
  3  1    -7.18064859E-01   # Real(ZX(3,1),dp)
  3  2     5.01532344E-01   # Real(ZX(3,2),dp)
  3  3     4.82543435E-01   # Real(ZX(3,3),dp)
Block IMMatrixX Q=  1.73500000E+02  # ()
  1  1    -5.34639384E-12   # Aimag(ZX(1,1))
  1  2     1.30137269E-10   # Aimag(ZX(1,2))
  1  3    -1.42913324E-10   # Aimag(ZX(1,3))
  2  1     3.94688590E-12   # Aimag(ZX(2,1))
  2  2     1.87372614E-10   # Aimag(ZX(2,2))
  2  3     1.87125752E-10   # Aimag(ZX(2,3))
  3  1    -4.41516842E-12   # Aimag(ZX(3,1))
  3  2     1.34072681E-10   # Aimag(ZX(3,2))
  3  3    -1.22677226E-10   # Aimag(ZX(3,3))
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.00000000E+00  # GUT scale
        33     1.73500000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     0.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsCouplingsFermions, # 
    1.00000000E+00    0.00000000E+00        3             25         5         5 # h_1 b b coupling 
    1.00000000E+00    0.00000000E+00        3             25         3         3 # h_1 s s coupling 
    1.00000000E+00    7.87134679E-17        3             25         6         6 # h_1 t t coupling  
    1.00000000E+00    1.19133198E-21        3             25         4         4 # h_1 c c coupling 
    1.00000000E+00    0.00000000E+00        3             25        15        15 # h_1 tau tau coupling 
    1.00000000E+00    0.00000000E+00        3             25        13        13 # h_1 mu mu coupling  
Block HiggsCouplingsBosons # 
    1.00000000E+00        3             25        24        24 # h_1 W W coupling 
    1.00000000E+00        3             25        23        23 # h_1 Z Z coupling  
    0.00000000E+00        3             25        23        22 # h_1 Z gamma coupling 
    1.06099014E+00        3             25        22        22 # h_1 gamma gamma coupling 
    1.02339645E+00        3             25        21        21 # h_1 g g coupling 
    0.00000000E+00        4             25        21        21        23 # h_1 g g Z coupling 
    0.00000000E+00        3             25        25        23 # h_1 h_1 Z coupling  
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.33471814E-04 # H-Photon-Photon 
        25           21           21     0.66167489E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1   -1.51719879E-05  # T-parameter (1-loop BSM)
       2   -2.95572593E-04  # S-parameter (1-loop BSM)
       3   -2.71357559E-05  # U-parameter (1-loop BSM)
      20   -2.03534432E-18  # (g-2)_e
      21    1.21166040E-14  # (g-2)_mu
      22    8.32468487E-10  # (g-2)_tau
      23    5.03722353E-30  # EDM(e)
      24    4.11087493E-29  # EDM(mu)
      25   -1.98909363E-28  # EDM(tau)
      39   -4.58984914E-04  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    3.15000000E-04  # BR(B->X_s gamma)
     201    1.00000000E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    6.45217072E-04  # BR(D->mu nu)
     301    9.98911923E-01  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    6.10620595E-03  # BR(Ds->mu nu)
     401    9.98793371E-01  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    5.96764100E-02  # BR(Ds->tau nu)
     403    9.98793370E-01  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    5.60788488E-07  # BR(B->mu nu)
     501    9.91337578E-01  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    1.24782757E-04  # BR(B->tau nu)
     503    9.91337574E-01  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    6.92919736E-01  # BR(K->mu nu)
     601    9.99924086E-01  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    2.47647734E-05  # R_K = BR(K->e nu)/(K->mu nu)
     603    2.47610135E-05  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    1.79459942E+01  # Delta(M_Bs)
    1901    1.00029379E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    4.01173623E-01  # Delta(M_Bd)
    1903    1.00043146E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    2.43265746E-15  # BR(B^0_d->e e)
    4001    1.00000321E+00  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    7.55350035E-14  # BR(B^0_s->e e)
    4003    1.00000316E+00  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    1.03920390E-10  # BR(B^0_d->mu mu)
    4005    1.00000320E+00  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    3.22685380E-09  # BR(B^0_s->mu mu)
    4007    1.00000316E+00  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    2.17517493E-08  # BR(B^0_d->tau tau)
    4009    1.00000175E+00  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    6.84354145E-07  # BR(B^0_s->tau tau)
    4011    1.00000178E+00  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    1.64140930E-06  # BR(B-> s e e)
    5001    9.91614340E-01  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    1.59101133E-06  # BR(B-> s mu mu)
    5003    9.91414034E-01  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    1.10917373E-07  # BR(B -> K mu mu)
    6001    9.99255609E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    1.10917373E-07  # BR(B -> K mu mu)
    6003    9.99255609E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    3.90587603E-05  # BR(B->s nu nu)
    7001    1.00000000E+00  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    1.80852715E-06  # BR(B->D nu nu)
    7003    1.00000000E+00  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    1.25741017E-10  # BR(K^+ -> pi^+ nu nu)
    8001    1.00000000E+00  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    2.88907918E-11  # BR(K_L -> pi^0 nu nu)
    8003    1.00000000E+00  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    2.00315216E-15  # Delta(M_K)
    9102    9.99999330E-01  # Delta(M_K)/Delta(M_K)_SM
    9103    1.89211629E-03  # epsilon_K
    9104    9.99999872E-01  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    1.06826373E-15  # BR(mu->e gamma)
     702    1.38173312E-15  # BR(tau->e gamma)
     703    1.79476338E-14  # BR(tau->mu gamma)
     800    8.33715225E-14  # CR(mu-e, Al)
     801    1.89651803E-13  # CR(mu-e, Ti)
     802    2.16954169E-13  # CR(mu-e, Sr)
     803    4.16418217E-13  # CR(mu-e, Sb)
     804    2.74516097E-13  # CR(mu-e, Au)
     805    2.70951018E-13  # CR(mu-e, Pb)
     901    1.10172436E-14  # BR(mu->3e)
     902    2.02912248E-14  # BR(tau->3e)
     903    2.15822190E-13  # BR(tau->3mu)
     904    1.26428285E-14  # BR(tau- -> e- mu+ mu-)
     905    2.04274762E-13  # BR(tau- -> mu- e+ e-)
     906    5.73864283E-16  # BR(tau- -> e+ mu- mu-)
     907    4.42096081E-17  # BR(tau- -> mu+ e- e-)
    1001    4.31384120E-09  # BR(Z->e mu)
    1002    4.47544343E-08  # BR(Z->e tau)
    1003    5.80936105E-07  # BR(Z->mu tau)
    1101    1.00920705E-20  # BR(h->e mu)
    1102    1.35705934E-19  # BR(h->e tau)
    1103    5.61089038E-19  # BR(h->mu tau)
    2001    3.86983588E-14  # BR(tau->e pi)
    2002    5.73375721E-15  # BR(tau->e eta)
    2003    6.32413621E-15  # BR(tau->e eta')
    2004    4.96953028E-13  # BR(tau->mu pi)
    2005    7.34693735E-14  # BR(tau->mu eta)
    2006    8.04156982E-14  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0    -0.17075797E-08    # coeffC7sm
     0305 4422   00   2    -0.17075797E-08    # coeffC7
     0305 4322   00   2    -0.32841732E-10    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.32841732E-10    # coeffC7pNP
     0305 6421   00   0    -0.85534682E-09    # coeffC8sm
     0305 6421   00   2    -0.85534682E-09    # coeffC8
     0305 6321   00   2    -0.16443943E-10    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.16443943E-10    # coeffC8pNP
 03051111 4133   00   0     0.10258749E-08    # coeffC9eeSM
 03051111 4133   00   2     0.10258749E-08    # coeffC9ee
 03051111 4233   00   2    -0.78741576E-15    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1    -0.78741576E-15    # coeffC9PeeNP
 03051111 4137   00   0    -0.39049478E-08    # coeffC10eeSM
 03051111 4137   00   2    -0.39049478E-08    # coeffC10ee
 03051111 4237   00   2    -0.79413153E-14    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.79413153E-14    # coeffC10PeeNP
 03051313 4133   00   0     0.10258744E-08    # coeffC9mumuSM
 03051313 4133   00   2     0.10258744E-08    # coeffC9mumu
 03051313 4233   00   2    -0.78740897E-15    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1    -0.78740897E-15    # coeffC9PmumuNP
 03051313 4137   00   0    -0.39049483E-08    # coeffC10mumuSM
 03051313 4137   00   2    -0.39049483E-08    # coeffC10mumu
 03051313 4237   00   2    -0.79413221E-14    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1    -0.79413221E-14    # coeffC10PmumuNP
 03051212 4141   00   0    -0.12063782E-07    # coeffCLnu1nu1SM
 03051212 4141   00   2    -0.12063782E-07    # coeffCLnu1nu1
 03051212 4241   00   2     0.15882631E-13    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.15882631E-13    # coeffCLPnu1nu1NP
 03051414 4141   00   0    -0.12063666E-07    # coeffCLnu2nu2SM
 03051414 4141   00   2    -0.12063666E-07    # coeffCLnu2nu2
 03051414 4241   00   2     0.15882617E-13    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.15882617E-13    # coeffCLPnu2nu2NP
 03051616 4141   00   0    -0.12039121E-07    # coeffCLnu3nu3SM
 03051616 4141   00   2    -0.12039121E-07    # coeffCLnu3nu3
 03051616 4241   00   2     0.15878804E-13    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.15878804E-13    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.12063782E-07    # coeffCRnu1nu1
 03051212 4242   00   2    -0.15882631E-13    # coeffCRPnu1nu1
 03051212 4142   00   1     0.12063782E-07    # coeffCRnu1nu1NP
 03051212 4242   00   1    -0.15882631E-13    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.12063666E-07    # coeffCRnu2nu2
 03051414 4242   00   2    -0.15882617E-13    # coeffCRPnu2nu2
 03051414 4142   00   1     0.12063666E-07    # coeffCRnu2nu2NP
 03051414 4242   00   1    -0.15882617E-13    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.12039121E-07    # coeffCRnu3nu3
 03051616 4242   00   2    -0.15878804E-13    # coeffCRPnu3nu3
 03051616 4142   00   1     0.12039121E-07    # coeffCRnu3nu3NP
 03051616 4242   00   1    -0.15878804E-13    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.18281876E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.65996371E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.83828127E-20    # coeffKK_SLR
 01030103 4141   00   2     0.95422151E-13    # coeffKK_VLL
 01030103 4242   00   2     0.11689935E-28    # coeffKK_VRR
 01030103 4142   00   2    -0.34735248E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.73582934E-47    # coeffKK_TLL
 01030103 4444   00   2     0.30263393E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.96148536E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.93738200E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.75880620E-17    # coeffBB_SLR
 01050105 4141   00   2     0.33146113E-11    # coeffBB_VLL
 01050105 4242   00   2     0.27933797E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.94935719E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.50358495E-53    # coeffBB_TLL
 01050105 4444   00   2     0.23205467E-49    # coeffBB_TRR
 03050305 3131   00   2    -0.10139608E-16    # coeffBsBs_SLL
 03050305 3232   00   2    -0.27383933E-13    # coeffBsBs_SRR
 03050305 3132   00   2    -0.42130117E-14    # coeffBsBs_SLR
 03050305 4141   00   2     0.96843711E-10    # coeffBsBs_VLL
 03050305 4242   00   2     0.29476407E-20    # coeffBsBs_VRR
 03050305 4142   00   2    -0.52693677E-15    # coeffBsBs_VLR
 03050305 4343   00   2    -0.31544561E-49    # coeffBsBs_TLL
 03050305 4444   00   2    -0.26401053E-47    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.79761565E-47    # coeffKK_TLLNP
 01030103 4444   00   1    -0.32804557E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.54586948E-53    # coeffBB_TLLNP
 01050105 4444   00   1    -0.25153995E-49    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.34193264E-49    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.28617909E-47    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.18281876E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.65996371E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.83828127E-20    # coeffKK_SLRSM
 01030103 4141   00   0     0.95422151E-13    # coeffKK_VLLSM
 01030103 4242   00   0     0.11689935E-28    # coeffKK_VRRSM
 01030103 4142   00   0    -0.34735248E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.15334450E-46    # coeffKK_TLLSM
 01030103 4444   00   0     0.63067950E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.96148536E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.93738200E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.75880620E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.33146113E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.27933797E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.94935719E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.10494544E-52    # coeffBB_TLLSM
 01050105 4444   00   0     0.48359462E-49    # coeffBB_TRRSM
 03050305 3131   00   0    -0.10139608E-16    # coeffBsBs_SLLSM
 03050305 3232   00   0    -0.27383933E-13    # coeffBsBs_SRRSM
 03050305 3132   00   0    -0.42130117E-14    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.96843711E-10    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.29476407E-20    # coeffBsBs_VRRSM
 03050305 4142   00   0    -0.52693677E-15    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.65737826E-49    # coeffBsBs_TLLSM
 03050305 4444   00   0    -0.55018962E-47    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0    -0.30476206E-10    # coeffC7sm
     0305 4422   00   2    -0.30476206E-10    # coeffC7
     0305 4322   00   2    -0.58614587E-12    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.58614587E-12    # coeffC7pNP
     0305 6421   00   0    -0.15267137E-10    # coeffC8sm
     0305 6421   00   2    -0.15267137E-10    # coeffC8
     0305 6321   00   2    -0.29350846E-12    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.29350846E-12    # coeffC8pNP
 03051111 4133   00   0    -0.18317592E-10    # coeffC9eeSM
 03051111 4133   00   2    -0.18317592E-10    # coeffC9ee
 03051111 4233   00   2     0.14064231E-16    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.14064231E-16    # coeffC9PeeNP
 03051111 4137   00   0     0.69688571E-10    # coeffC10eeSM
 03051111 4137   00   2     0.69688571E-10    # coeffC10ee
 03051111 4237   00   2     0.14184184E-15    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1    -0.14184184E-15    # coeffC10PeeNP
 03051313 4133   00   0    -0.18317583E-10    # coeffC9mumuSM
 03051313 4133   00   2    -0.18317583E-10    # coeffC9mumu
 03051313 4233   00   2     0.14064110E-16    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.14064110E-16    # coeffC9PmumuNP
 03051313 4137   00   0     0.69688580E-10    # coeffC10mumuSM
 03051313 4137   00   2     0.69688580E-10    # coeffC10mumu
 03051313 4237   00   2     0.14184196E-15    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.14184196E-15    # coeffC10PmumuNP
 03051212 4141   00   0     0.21535687E-09    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.21535687E-09    # coeffCLnu1nu1
 03051212 4241   00   2    -0.28368367E-15    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1    -0.28368367E-15    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.21535390E-09    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.21535390E-09    # coeffCLnu2nu2
 03051414 4241   00   2    -0.28368343E-15    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1    -0.28368343E-15    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.21489382E-09    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.21489382E-09    # coeffCLnu3nu3
 03051616 4241   00   2    -0.28361533E-15    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1    -0.28361533E-15    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2    -0.21535687E-09    # coeffCRnu1nu1
 03051212 4242   00   2     0.28368367E-15    # coeffCRPnu1nu1
 03051212 4142   00   1    -0.21535687E-09    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.28368367E-15    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2    -0.21535390E-09    # coeffCRnu2nu2
 03051414 4242   00   2     0.28368343E-15    # coeffCRPnu2nu2
 03051414 4142   00   1    -0.21535390E-09    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.28368343E-15    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2    -0.21489382E-09    # coeffCRnu3nu3
 03051616 4242   00   2     0.28361533E-15    # coeffCRPnu3nu3
 03051616 4142   00   1    -0.21489382E-09    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.28361533E-15    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.15870622E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.57291901E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.30492931E-21    # coeffKK_SLR
 01030103 4141   00   2     0.61201581E-14    # coeffKK_VLL
 01030103 4242   00   2     0.26135961E-30    # coeffKK_VRR
 01030103 4142   00   2    -0.30153906E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.70580869E-47    # coeffKK_TLL
 01030103 4444   00   2    -0.41500256E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.86908217E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.84729526E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.68632799E-17    # coeffBB_SLR
 01050105 4141   00   2     0.29969342E-11    # coeffBB_VLL
 01050105 4242   00   2     0.25282138E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.85811958E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.37768871E-53    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.36204271E-18    # coeffBsBs_SLL
 03050305 3232   00   2     0.97776490E-15    # coeffBsBs_SRR
 03050305 3132   00   2     0.15049194E-15    # coeffBsBs_SLR
 03050305 4141   00   2    -0.34585292E-11    # coeffBsBs_VLL
 03050305 4242   00   2    -0.10533609E-21    # coeffBsBs_VRR
 03050305 4142   00   2     0.18814692E-16    # coeffBsBs_VLR
 03050305 4343   00   2     0.22560606E-50    # coeffBsBs_TLL
 03050305 4444   00   2     0.41254163E-49    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.76507421E-47    # coeffKK_TLLNP
 01030103 4444   00   1     0.44984960E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.40940211E-53    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1    -0.24454953E-50    # coeffBsBs_TLLNP
 03050305 4444   00   1    -0.44718212E-49    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.15870622E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.57291901E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.30492931E-21    # coeffKK_SLRSM
 01030103 4141   00   0     0.61201581E-14    # coeffKK_VLLSM
 01030103 4242   00   0     0.26135961E-30    # coeffKK_VRRSM
 01030103 4142   00   0    -0.30153906E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.14708829E-46    # coeffKK_TLLSM
 01030103 4444   00   0    -0.86485216E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.86908217E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.84729526E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.68632799E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.29969342E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.25282138E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.85811958E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.78709082E-53    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.36204271E-18    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.97776490E-15    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.15049194E-15    # coeffBsBs_SLRSM
 03050305 4141   00   0    -0.34585292E-11    # coeffBsBs_VLLSM
 03050305 4242   00   0    -0.10533609E-21    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.18814692E-16    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.47015559E-50    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.85972375E-49    # coeffBsBs_TRRSM
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    1.05011663E-01  # Maximal scattering eigenvalue 
Block TREELEVELUNITARITYwTRILINEARS #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    1.73401869E-02  # Maximal scattering eigenvalue 
       2    2.00000000E+03  # best scattering energy 
      11    1.00000000E+03  # min scattering energy 
      12    2.00000000E+03  # max scattering energy 
      13    5.00000000E+00  # steps 
DECAY         6     1.59606578E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.63596129E-03    2            3         24   # BR(Fu_3 -> Fd_2 VWp )
     9.98288600E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY      3001     2.90789334E-01   # FX0_1
#    BR                NDA      ID1      ID2
     3.43456445E-03    2           11       2004   # BR(FX0_1 -> Fe_1 Pc )
     3.43456445E-03    2          -11      -2004   # BR(FX0_1 -> Fe_1^* Pc^* )
     4.45014695E-02    2           13       2004   # BR(FX0_1 -> Fe_2 Pc )
     4.45014695E-02    2          -13      -2004   # BR(FX0_1 -> Fe_2^* Pc^* )
     4.52063965E-01    2           15       2004   # BR(FX0_1 -> Fe_3 Pc )
     4.52063965E-01    2          -15      -2004   # BR(FX0_1 -> Fe_3^* Pc^* )
DECAY      3002     4.31728806E+00   # FX0_2
#    BR                NDA      ID1      ID2
     1.30762336E-03    2           11       2004   # BR(FX0_2 -> Fe_1 Pc )
     1.30762336E-03    2          -11      -2004   # BR(FX0_2 -> Fe_1^* Pc^* )
     1.69428081E-02    2           13       2004   # BR(FX0_2 -> Fe_2 Pc )
     1.69428081E-02    2          -13      -2004   # BR(FX0_2 -> Fe_2^* Pc^* )
     1.72116660E-01    2           15       2004   # BR(FX0_2 -> Fe_3 Pc )
     1.72116660E-01    2          -15      -2004   # BR(FX0_2 -> Fe_3^* Pc^* )
     1.08600861E-04    2         3001         25   # BR(FX0_2 -> FX0_1 hh )
     6.19156826E-01    2         3001         23   # BR(FX0_2 -> FX0_1 VZ )
DECAY      3003     1.22888748E+01   # FX0_3
#    BR                NDA      ID1      ID2
     4.26694175E-04    2           11       2004   # BR(FX0_3 -> Fe_1 Pc )
     4.26694175E-04    2          -11      -2004   # BR(FX0_3 -> Fe_1^* Pc^* )
     5.52865439E-03    2           13       2004   # BR(FX0_3 -> Fe_2 Pc )
     5.52865439E-03    2          -13      -2004   # BR(FX0_3 -> Fe_2^* Pc^* )
     5.61642046E-02    2           15       2004   # BR(FX0_3 -> Fe_3 Pc )
     5.61642046E-02    2          -15      -2004   # BR(FX0_3 -> Fe_3^* Pc^* )
     6.40579694E-04    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     2.59339436E-01    2         3002         23   # BR(FX0_3 -> FX0_2 VZ )
     3.07868636E-01    2         3004         24   # BR(FX0_3 -> FXc VWp )
     3.07868636E-01    2        -3004        -24   # BR(FX0_3 -> FXc^* VWp^* )
DECAY      3004     4.60689102E+00   # FXc
#    BR                NDA      ID1      ID2
     1.14542388E-03    2           11       2003   # BR(FXc -> Fe_1 A0I )
     1.48411977E-02    2           13       2003   # BR(FXc -> Fe_2 A0I )
     1.50766927E-01    2           15       2003   # BR(FXc -> Fe_3 A0I )
     1.22565763E-03    2           11       2001   # BR(FXc -> Fe_1 P0_1 )
     1.58807823E-02    2           13       2001   # BR(FXc -> Fe_2 P0_1 )
     1.61327875E-01    2           15       2001   # BR(FXc -> Fe_3 P0_1 )
     6.54809992E-01    2         3001        -24   # BR(FXc -> FX0_1 VWp^* )
DECAY        25     3.90173374E-03   # hh
#    BR                NDA      ID1      ID2
     2.80589501E-03    2           22         22   # BR(hh -> VP VP )
     8.77187032E-02    2           21         21   # BR(hh -> VG VG )
     2.40756279E-02    2           23         23   # BR(hh -> VZ VZ )
     2.43181561E-01    2          -24         24   # BR(hh -> VWp^* VWp_virt )
     2.05983555E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     5.51727590E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     2.21845219E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     6.40361503E-02    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     2.60259559E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
DECAY      2002     2.76962929E-04   # P0_2
#    BR                NDA      ID1      ID2
     1.67868798E-01    2         2003         23   # BR(P0_2 -> A0I VZ )
     1.30544504E-01    2         2001         25   # BR(P0_2 -> P0_1 hh )
     3.50793349E-01    2         2004        -24   # BR(P0_2 -> Pc VWp^* )
     3.50793349E-01    2        -2004         24   # BR(P0_2 -> Pc^* VWp )
DECAY1L         4     7.51442645E-10   # Fu_2
#    BR                NDA      ID1      ID2
     9.99446330E-01    2            2         21   # BR(Fu_2 -> Fu_1 VG )
     5.53669622E-04    2            2         22   # BR(Fu_2 -> Fu_1 VP )
DECAY1L         6     6.02920484E-01   # Fu_3
#    BR                NDA      ID1      ID2
     9.99999963E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY1L        13     2.00602249E-10   # Fe_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           11         22   # BR(Fe_2 -> Fe_1 VP )
DECAY1L        15     3.44956314E-08   # Fe_3
#    BR                NDA      ID1      ID2
     9.91178075E-01    2           11         22   # BR(Fe_3 -> Fe_1 VP )
     8.82192513E-03    2           13         22   # BR(Fe_3 -> Fe_2 VP )
DECAY1L         3     1.59605037E-12   # Fd_2
#    BR                NDA      ID1      ID2
     9.76604192E-01    2            1         21   # BR(Fd_2 -> Fd_1 VG )
     2.33958077E-02    2            1         22   # BR(Fd_2 -> Fd_1 VP )
DECAY1L         5     2.00113004E-12   # Fd_3
#    BR                NDA      ID1      ID2
     6.37460020E-01    2            1         21   # BR(Fd_3 -> Fd_1 VG )
     3.31344710E-01    2            3         21   # BR(Fd_3 -> Fd_2 VG )
     1.64111431E-02    2            1         22   # BR(Fd_3 -> Fd_1 VP )
     1.47841264E-02    2            3         22   # BR(Fd_3 -> Fd_2 VP )
DECAY1L        14     7.04726042E+29   # Fv_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           12         22   # BR(Fv_2 -> Fv_1 VP )
DECAY1L        16     1.53710242E+32   # Fv_3
#    BR                NDA      ID1      ID2
     4.90796349E-01    2           12         22   # BR(Fv_3 -> Fv_1 VP )
     5.09203651E-01    2           14         22   # BR(Fv_3 -> Fv_2 VP )
DECAY1L      3001     3.24518735E-01   # FX0_1
#    BR                NDA      ID1      ID2
     3.22994448E-03    2           11       2004   # BR(FX0_1 -> Fe_1 Pc )
     3.22994448E-03    2          -11      -2004   # BR(FX0_1 -> Fe_1^* Pc^* )
     4.29606740E-02    2           13       2004   # BR(FX0_1 -> Fe_2 Pc )
     4.29606740E-02    2          -13      -2004   # BR(FX0_1 -> Fe_2^* Pc^* )
     4.53809381E-01    2           15       2004   # BR(FX0_1 -> Fe_3 Pc )
     4.53809381E-01    2          -15      -2004   # BR(FX0_1 -> Fe_3^* Pc^* )
DECAY1L      3002     7.90835581E+00   # FX0_2
#    BR                NDA      ID1      ID2
     7.15013009E-04    2           11       2004   # BR(FX0_2 -> Fe_1 Pc )
     7.15013009E-04    2          -11      -2004   # BR(FX0_2 -> Fe_1^* Pc^* )
     9.52215638E-03    2           13       2004   # BR(FX0_2 -> Fe_2 Pc )
     9.52215638E-03    2          -13      -2004   # BR(FX0_2 -> Fe_2^* Pc^* )
     1.00515672E-01    2           15       2004   # BR(FX0_2 -> Fe_3 Pc )
     1.00515672E-01    2          -15      -2004   # BR(FX0_2 -> Fe_3^* Pc^* )
     7.78649937E-01    2         3001         23   # BR(FX0_2 -> FX0_1 VZ )
DECAY1L      3003     1.90118335E+01   # FX0_3
#    BR                NDA      ID1      ID2
     2.90210974E-04    2           11       2004   # BR(FX0_3 -> Fe_1 Pc )
     2.90210974E-04    2          -11      -2004   # BR(FX0_3 -> Fe_1^* Pc^* )
     3.86691610E-03    2           13       2004   # BR(FX0_3 -> Fe_2 Pc )
     3.86691610E-03    2          -13      -2004   # BR(FX0_3 -> Fe_2^* Pc^* )
     4.08148071E-02    2           15       2004   # BR(FX0_3 -> Fe_3 Pc )
     4.08148071E-02    2          -15      -2004   # BR(FX0_3 -> Fe_3^* Pc^* )
     4.73887054E-04    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     4.58662071E-01    2         3002         23   # BR(FX0_3 -> FX0_2 VZ )
     2.25420803E-01    2         3004         24   # BR(FX0_3 -> FXc VWp )
     2.25420803E-01    2        -3004        -24   # BR(FX0_3 -> FXc^* VWp^* )
     1.24845126E-04    2         3001         22   # BR(FX0_3 -> FX0_1 VP )
DECAY1L      3004     7.38166236E+00   # FXc
#    BR                NDA      ID1      ID2
     2.92987677E-03    2           11       2003   # BR(FXc -> Fe_1 A0I )
     2.95550733E-02    2           13       2003   # BR(FXc -> Fe_2 A0I )
     2.48642459E-01    2           15       2003   # BR(FXc -> Fe_3 A0I )
     3.14053991E-03    2           11       2001   # BR(FXc -> Fe_1 P0_1 )
     3.16958337E-02    2           13       2001   # BR(FXc -> Fe_2 P0_1 )
     2.66800366E-01    2           15       2001   # BR(FXc -> Fe_3 P0_1 )
     4.17232256E-01    2         3001        -24   # BR(FXc -> FX0_1 VWp^* )
DECAY1L        25     2.08912402E-03   # hh
#    BR                NDA      ID1      ID2
     1.29930895E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     7.63405720E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     4.26525820E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     1.19799486E-01    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     3.77432878E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
     6.89086769E-02    2           21         21   # BR(hh -> VG VG )
     1.44704705E-02    2           22         22   # BR(hh -> VP VP )
DECAY1L      2003     1.74076735E-08   # A0I
#    BR                NDA      ID1      ID2
     1.00000000E+00    2         2001         22   # BR(A0I -> P0_1 VP )
DECAY1L      2002     5.77459660E-04   # P0_2
#    BR                NDA      ID1      ID2
     9.33560018E-02    2         2003         23   # BR(P0_2 -> A0I VZ )
     6.17937750E-02    2         2001         25   # BR(P0_2 -> P0_1 hh )
     1.73233228E-01    2         2004        -24   # BR(P0_2 -> Pc VWp^* )
     1.73233228E-01    2        -2004         24   # BR(P0_2 -> Pc^* VWp )
     4.96482361E-01    2         2003         22   # BR(P0_2 -> A0I VP )
     6.42347770E-04    2         2001         22   # BR(P0_2 -> P0_1 VP )
     1.25905788E-03    2         2001         23   # BR(P0_2 -> P0_1 VZ )


==> anc/T12A_singlet_fermion.slha <==
# SUSY Les Houches Accord 2 - T12Afinal Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 01.12.2021,  10:36
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     5  2   #  switching on CP violation
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    2.37476018E-01  # Lambda1INput
    2    1.71242304E+00  # LambdaSHINput
    3   -1.85721320E+00  # Lambda4SINput
    4    3.73517817E+06  # MS2Input
    5    1.83308650E+06  # MPhi2INput
    6    4.66824613E-01  # Lam4PhiINput
    7   -8.00963869E-01  # LambPhiINput
    8    7.61620915E-01  # LambPhipINput
    9   -9.05902203E-01  # LambPhippINput
   10    1.66682373E+02  # CoupTriINput
   11    9.74934435E+02  # MFINput
   12    1.12776719E+03  # MPsiINput
   13    5.50636491E-01  # Y1INput
   14   -9.37714323E-01  # Y2INput
Block gaugeGUT Q=  1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.18700000E-01  # alpha_s(MZ)^MSbar
         4     9.11887000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.73500000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.73500000E+02  # (Renormalization Scale)
   1    3.58150278E-01  # g1
   2    6.44949348E-01  # g2
   3    1.16662505E+00  # g3
Block SM Q=  1.73500000E+02  # (Renormalization Scale)
   2    2.37476018E-01  # Lam
   1   -7.48541682E+03  # m2SM
Block HDM Q=  1.73500000E+02  # (Renormalization Scale)
   3   -1.85721320E+00  # l4S
   2    1.71242304E+00  # lSH
   8    7.61620915E-01  # lPp
   7   -8.00963869E-01  # lPhi
   6    4.66824613E-01  # l4P
   9   -9.05902203E-01  # lPpp
  13    5.50636491E-01  # yk1
  14   -9.37714323E-01  # yk2
  11    9.74934435E+02  # mF
  12    1.12776719E+03  # mPsi
  10    1.66682373E+02  # cTri
   4    3.73517817E+06  # mS2
   5    1.83308650E+06  # mPhi2
Block HMIX Q=  1.73500000E+02  # (Renormalization Scale)
   3    2.51080574E+02  # vvSM
Block TREESM Q=  1.73500000E+02  # (Renormalization Scale)
   1   -7.48541682E+03  # m2SM
Block LOOPSM Q=  1.73500000E+02  # (Renormalization Scale)
   1    6.81033168E+03  # m2SM
Block Yu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     7.59151335E-06   # Real(Yu(1,1),dp)
  1  2     1.59694341E-09   # Real(Yu(1,2),dp)
  1  3     1.08273395E-10   # Real(Yu(1,3),dp)
  2  1    -8.19141445E-07   # Real(Yu(2,1),dp)
  2  2     3.89403456E-03   # Real(Yu(2,2),dp)
  2  3    -2.75517258E-07   # Real(Yu(2,3),dp)
  3  1    -1.32374940E-05   # Real(Yu(3,1),dp)
  3  2     6.55973461E-05   # Real(Yu(3,2),dp)
  3  3     9.27180348E-01   # Real(Yu(3,3),dp)
Block IMYu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yu(1,1))
  1  2    -3.90842493E-10   # Aimag(Yu(1,2))
  1  3    -4.17352747E-11   # Aimag(Yu(1,3))
  2  1    -2.00479412E-07   # Aimag(Yu(2,1))
  2  2     0.00000000E+00   # Aimag(Yu(2,2))
  2  3    -4.94785022E-09   # Aimag(Yu(2,3))
  3  1    -5.10001777E-06   # Aimag(Yu(3,1))
  3  2    -1.17839592E-06   # Aimag(Yu(3,2))
  3  3     0.00000000E+00   # Aimag(Yu(3,3))
Block Yd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     1.53998988E-05   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     2.92597997E-04   # Real(Yd(2,2),dp)
  2  3     0.00000000E+00   # Real(Yd(2,3),dp)
  3  1     2.59381152E-15   # Real(Yd(3,1),dp)
  3  2    -1.28522738E-14   # Real(Yd(3,2),dp)
  3  3     1.52430412E-02   # Real(Yd(3,3),dp)
Block IMYd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yd(1,1))
  1  2     0.00000000E+00   # Aimag(Yd(1,2))
  1  3     0.00000000E+00   # Aimag(Yd(1,3))
  2  1     0.00000000E+00   # Aimag(Yd(2,1))
  2  2     0.00000000E+00   # Aimag(Yd(2,2))
  2  3     0.00000000E+00   # Aimag(Yd(2,3))
  3  1    -1.26829414E-15   # Aimag(Yd(3,1))
  3  2     0.00000000E+00   # Aimag(Yd(3,2))
  3  3     0.00000000E+00   # Aimag(Yd(3,3))
Block Ye Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     2.82020549E-06   # Real(Ye(1,1),dp)
  1  2    -7.60558876E-08   # Real(Ye(1,2),dp)
  1  3    -2.03489728E-05   # Real(Ye(1,3),dp)
  2  1    -1.04059166E-08   # Real(Ye(2,1),dp)
  2  2     5.85959778E-04   # Real(Ye(2,2),dp)
  2  3    -1.51634424E-05   # Real(Ye(2,3),dp)
  3  1    -1.72041725E-07   # Real(Ye(3,1),dp)
  3  2    -9.37004346E-07   # Real(Ye(3,2),dp)
  3  3     9.60339846E-03   # Real(Ye(3,3),dp)
Block IMYe Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     2.23610690E-10   # Aimag(Ye(1,1))
  1  2     1.17056869E-08   # Aimag(Ye(1,2))
  1  3    -2.84421233E-08   # Aimag(Ye(1,3))
  2  1     1.66630202E-10   # Aimag(Ye(2,1))
  2  2     8.72272584E-09   # Aimag(Ye(2,2))
  2  3    -2.11942134E-08   # Aimag(Ye(2,3))
  3  1     2.75485960E-09   # Aimag(Ye(3,1))
  3  2     1.44213399E-07   # Aimag(Ye(3,2))
  3  3    -3.50405350E-07   # Aimag(Ye(3,3))
Block COUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1    9.85026683E-06  # Real(cg2(1) ,dp)
   2    2.11213991E-06  # Real(cg2(2) ,dp)
   3   -6.49060350E-06  # Real(cg2(3) ,dp)
Block IMCOUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1    1.56860877E-07  # Aimag(cg2(1) )
   2    8.78097153E-06  # Aimag(cg2(2) )
   3   -1.99378520E-05  # Aimag(cg2(3) )
Block COUPLING3 Q=  1.73500000E+02  # (Renormalization Scale)
   1    1.16668919E-01  # Real(cg3(1) ,dp)
   2    8.69381691E-02  # Real(cg3(2) ,dp)
   3    1.43735463E+00  # Real(cg3(3) ,dp)
Block COUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1    1.76450134E-05  # Real(cg1(1) ,dp)
   2    5.89693806E-06  # Real(cg1(2) ,dp)
   3    9.85026683E-06  # Real(cg1(3) ,dp)
Block IMCOUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -1.40169422E-09  # Aimag(cg1(1) )
   2    2.58327889E-05  # Aimag(cg1(2) )
   3    1.78162794E-07  # Aimag(cg1(3) )
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.25398693E+02  # hh
      2001     1.35817118E+03  # P0_1
      2002     1.66447456E+03  # P0_2
      2003     1.38156000E+03  # A0I
      2004     1.36075529E+03  # Pc
        23     9.11887000E+01  # VZ
        24     7.97764015E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.73500000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
        12    -5.58064391E-19  # Fv_1
        14     1.02379439E-11  # Fv_2
        16     4.75600090E-11  # Fv_3
      3001     9.56199561E+02  # FX0_1
      3002     1.13001644E+03  # FX0_2
      3003    -1.13333155E+03  # FX0_3
      3004     1.11775260E+03  # FXc
Block UDLMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     1.79262719E-17   # Real(ZDL(1,2),dp)
  1  3    -1.70163823E-13   # Real(ZDL(1,3),dp)
  2  1    -5.58999031E-17   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     8.43467473E-13   # Real(ZDL(2,3),dp)
  3  1     1.70163823E-13   # Real(ZDL(3,1),dp)
  3  2    -8.43467473E-13   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block IMUDLMIX Q=  1.73500000E+02  # ()
  1  1     5.55111512E-17   # Aimag(ZDL(1,1))
  1  2     2.65245661E-17   # Aimag(ZDL(1,2))
  1  3    -8.32048810E-14   # Aimag(ZDL(1,3))
  2  1     5.55111512E-17   # Aimag(ZDL(2,1))
  2  2     1.54074396E-33   # Aimag(ZDL(2,2))
  2  3    -6.72836302E-30   # Aimag(ZDL(2,3))
  3  1    -8.32048810E-14   # Aimag(ZDL(3,1))
  3  2    -1.77125587E-33   # Aimag(ZDL(3,2))
  3  3     1.28505723E-42   # Aimag(ZDL(3,3))
Block UDRMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2     3.11679802E-18   # Real(ZDR(1,2),dp)
  1  3    -1.71914884E-16   # Real(ZDR(1,3),dp)
  2  1    -1.68757831E-23   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     1.61848439E-14   # Real(ZDR(2,3),dp)
  3  1     1.71914884E-16   # Real(ZDR(3,1),dp)
  3  2    -1.61848439E-14   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block IMUDRMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZDR(1,1))
  1  2    -1.52401846E-18   # Aimag(ZDR(1,2))
  1  3     8.40610960E-17   # Aimag(ZDR(1,3))
  2  1    -8.67361738E-19   # Aimag(ZDR(2,1))
  2  2     0.00000000E+00   # Aimag(ZDR(2,2))
  2  3     1.05179497E-34   # Aimag(ZDR(2,3))
  3  1     8.40610960E-17   # Aimag(ZDR(3,1))
  3  2     0.00000000E+00   # Aimag(ZDR(3,2))
  3  3     0.00000000E+00   # Aimag(ZDR(3,3))
Block UULMIX Q=  1.73500000E+02  # ()
  1  1     9.99999976E-01   # Real(ZUL(1,1),dp)
  1  2     2.10359029E-04   # Real(ZUL(1,2),dp)
  1  3     1.42622027E-05   # Real(ZUL(1,3),dp)
  2  1    -2.10358026E-04   # Real(ZUL(2,1),dp)
  2  2     9.99999974E-01   # Real(ZUL(2,2),dp)
  2  3    -7.07525690E-05   # Real(ZUL(2,3),dp)
  3  1    -1.42771511E-05   # Real(ZUL(3,1),dp)
  3  2     7.07492842E-05   # Real(ZUL(3,2),dp)
  3  3     9.99999997E-01   # Real(ZUL(3,3),dp)
Block IMUULMIX Q=  1.73500000E+02  # ()
  1  1    -5.05151476E-15   # Aimag(ZUL(1,1))
  1  2    -5.14841329E-05   # Aimag(ZUL(1,2))
  1  3    -5.49719191E-06   # Aimag(ZUL(1,3))
  2  1    -5.14837257E-05   # Aimag(ZUL(2,1))
  2  2     5.61356517E-15   # Aimag(ZUL(2,2))
  2  3    -1.27052367E-06   # Aimag(ZUL(2,3))
  3  1    -5.50056714E-06   # Aimag(ZUL(3,1))
  3  2    -1.27094574E-06   # Aimag(ZUL(3,2))
  3  3    -9.92795850E-20   # Aimag(ZUL(3,3))
Block UURMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     1.15925348E-17   # Real(ZUR(1,2),dp)
  1  3    -1.82331793E-15   # Real(ZUR(1,3),dp)
  2  1    -1.13698155E-17   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     4.63993702E-12   # Real(ZUR(2,3),dp)
  3  1     1.82331793E-15   # Real(ZUR(3,1),dp)
  3  2    -4.63993702E-12   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block IMUURMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZUR(1,1))
  1  2    -2.68476709E-16   # Aimag(ZUR(1,2))
  1  3    -3.52456355E-15   # Aimag(ZUR(1,3))
  2  1    -2.69054029E-16   # Aimag(ZUR(2,1))
  2  2     0.00000000E+00   # Aimag(ZUR(2,2))
  2  3    -4.17426212E-13   # Aimag(ZUR(2,3))
  3  1    -3.52456355E-15   # Aimag(ZUR(3,1))
  3  2    -4.17426212E-13   # Aimag(ZUR(3,2))
  3  3     0.00000000E+00   # Aimag(ZUR(3,3))
Block UELMIX Q=  1.73500000E+02  # ()
  1  1     9.99999996E-01   # Real(ZEL(1,1),dp)
  1  2     1.88798572E-05   # Real(ZEL(1,2),dp)
  1  3     1.85387394E-05   # Real(ZEL(1,3),dp)
  2  1    -1.88834879E-05   # Real(ZEL(2,1),dp)
  2  2     9.99999981E-01   # Real(ZEL(2,2),dp)
  2  3     1.94618466E-04   # Real(ZEL(2,3),dp)
  3  1    -1.85350805E-05   # Real(ZEL(3,1),dp)
  3  2    -1.94618494E-04   # Real(ZEL(3,2),dp)
  3  3     9.99999980E-01   # Real(ZEL(3,3),dp)
Block IMUELMIX Q=  1.73500000E+02  # ()
  1  1     8.12694456E-05   # Aimag(ZEL(1,1))
  1  2     1.94272138E-07   # Aimag(ZEL(1,2))
  1  3     2.88827886E-07   # Aimag(ZEL(1,3))
  2  1     1.92223499E-07   # Aimag(ZEL(2,1))
  2  2     1.52726114E-05   # Aimag(ZEL(2,2))
  2  3     1.52034254E-05   # Aimag(ZEL(2,3))
  3  1     2.87673081E-07   # Aimag(ZEL(3,1))
  3  2     1.52075563E-05   # Aimag(ZEL(3,2))
  3  3    -3.64890786E-05   # Aimag(ZEL(3,3))
Block UERMIX Q=  1.73500000E+02  # ()
  1  1     9.99997746E-01   # Real(ZER(1,1),dp)
  1  2     1.33276823E-04   # Real(ZER(1,2),dp)
  1  3     2.11914559E-03   # Real(ZER(1,3),dp)
  2  1    -1.36647577E-04   # Real(ZER(2,1),dp)
  2  2     9.99998726E-01   # Real(ZER(2,2),dp)
  2  3     1.59054944E-03   # Real(ZER(2,3),dp)
  3  1    -2.11893084E-03   # Real(ZER(3,1),dp)
  3  2    -1.59083537E-03   # Real(ZER(3,2),dp)
  3  3     9.99996490E-01   # Real(ZER(3,3),dp)
Block IMUERMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZER(1,1))
  1  2     2.04946948E-05   # Aimag(ZER(1,2))
  1  3    -3.00700718E-06   # Aimag(ZER(1,3))
  2  1     2.04966049E-05   # Aimag(ZER(2,1))
  2  2     0.00000000E+00   # Aimag(ZER(2,2))
  2  3    -3.14879303E-06   # Aimag(ZER(2,3))
  3  1    -3.03918166E-06   # Aimag(ZER(3,1))
  3  2    -3.19263223E-06   # Aimag(ZER(3,2))
  3  3     0.00000000E+00   # Aimag(ZER(3,3))
Block UVMIX Q=  1.73500000E+02  # ()
  1  1    -7.84233689E-01   # Real(UV(1,1),dp)
  1  2    -6.31482333E-02   # Real(UV(1,2),dp)
  1  3    -3.60868834E-02   # Real(UV(1,3),dp)
  2  1     1.17711236E-01   # Real(UV(2,1),dp)
  2  2    -5.17138227E-01   # Real(UV(2,2),dp)
  2  3    -6.67539092E-01   # Real(UV(2,3),dp)
  3  1    -1.67167094E-02   # Real(UV(3,1),dp)
  3  2    -5.80340303E-01   # Real(UV(3,2),dp)
  3  3     6.08175500E-01   # Real(UV(3,3),dp)
Block IMUVMIX Q=  1.73500000E+02  # ()
  1  1    -2.05977456E-01   # Aimag(UV(1,1))
  1  2     5.64765721E-01   # Aimag(UV(1,2))
  1  3    -1.35279439E-01   # Aimag(UV(1,3))
  2  1     2.50516690E-01   # Aimag(UV(2,1))
  2  2     2.46920799E-01   # Aimag(UV(2,2))
  2  3     3.86490863E-01   # Aimag(UV(2,3))
  3  1     5.15419066E-01   # Aimag(UV(3,1))
  3  2     1.08881988E-01   # Aimag(UV(3,2))
  3  3    -1.24644073E-01   # Aimag(UV(3,3))
Block MatrixScal Q=  1.73500000E+02  # ()
  1  1     4.56414853E-02   # Real(ZS(1,1),dp)
  1  2    -9.98957884E-01   # Real(ZS(1,2),dp)
  2  1    -9.98957884E-01   # Real(ZS(2,1),dp)
  2  2    -4.56414853E-02   # Real(ZS(2,2),dp)
Block MatrixX Q=  1.73500000E+02  # ()
  1  1    -9.54123664E-01   # Real(ZX(1,1),dp)
  1  2    -2.64535891E-01   # Real(ZX(1,2),dp)
  1  3    -1.40245487E-01   # Real(ZX(1,3),dp)
  2  1     2.85196273E-01   # Real(ZX(2,1),dp)
  2  2    -6.60337935E-01   # Real(ZX(2,2),dp)
  2  3    -6.94706339E-01   # Real(ZX(2,3),dp)
  3  1    -9.11653446E-02   # Real(ZX(3,1),dp)
  3  2     7.02833247E-01   # Real(ZX(3,2),dp)
  3  3    -7.05488700E-01   # Real(ZX(3,3),dp)
Block IMMatrixX Q=  1.73500000E+02  # ()
  1  1     4.37450177E-10   # Aimag(ZX(1,1))
  1  2    -1.99458968E-09   # Aimag(ZX(1,2))
  1  3     2.40453086E-09   # Aimag(ZX(1,3))
  2  1    -5.90411593E-09   # Aimag(ZX(2,1))
  2  2     4.74796906E-08   # Aimag(ZX(2,2))
  2  3    -4.77608601E-08   # Aimag(ZX(2,3))
  3  1     2.22787902E-08   # Aimag(ZX(3,1))
  3  2    -4.38450480E-08   # Aimag(ZX(3,2))
  3  3    -4.64900416E-08   # Aimag(ZX(3,3))
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.00000000E+00  # GUT scale
        33     1.73500000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     0.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsCouplingsFermions, # 
    1.00000000E+00    0.00000000E+00        3             25         5         5 # h_1 b b coupling 
    1.00000000E+00    0.00000000E+00        3             25         3         3 # h_1 s s coupling 
    1.00000000E+00    6.07759026E-21        3             25         6         6 # h_1 t t coupling  
    1.00000000E+00    8.86450223E-17        3             25         4         4 # h_1 c c coupling 
    1.00000000E+00    0.00000000E+00        3             25        15        15 # h_1 tau tau coupling 
    1.00000000E+00    0.00000000E+00        3             25        13        13 # h_1 mu mu coupling  
Block HiggsCouplingsBosons # 
    1.00000000E+00        3             25        24        24 # h_1 W W coupling 
    1.00000000E+00        3             25        23        23 # h_1 Z Z coupling  
    0.00000000E+00        3             25        23        22 # h_1 Z gamma coupling 
    1.06156671E+00        3             25        22        22 # h_1 gamma gamma coupling 
    1.02336601E+00        3             25        21        21 # h_1 g g coupling 
    0.00000000E+00        4             25        21        21        23 # h_1 g g Z coupling 
    0.00000000E+00        3             25        25        23 # h_1 h_1 Z coupling  
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.33514370E-04 # H-Photon-Photon 
        25           21           21     0.66162130E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1   -2.23795824E-04  # T-parameter (1-loop BSM)
       2   -2.61425255E-03  # S-parameter (1-loop BSM)
       3   -6.56500845E-05  # U-parameter (1-loop BSM)
      20   -9.09685491E-17  # (g-2)_e
      21    2.24130739E-14  # (g-2)_mu
      22    1.19779717E-09  # (g-2)_tau
      23   -9.67699528E-30  # EDM(e)
      24   -3.31104514E-28  # EDM(mu)
      25    1.51535022E-26  # EDM(tau)
      39   -3.93285006E-04  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    3.15000000E-04  # BR(B->X_s gamma)
     201    1.00000000E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    6.45217072E-04  # BR(D->mu nu)
     301    9.98911923E-01  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    6.10620595E-03  # BR(Ds->mu nu)
     401    9.98793371E-01  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    5.96764100E-02  # BR(Ds->tau nu)
     403    9.98793370E-01  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    5.60788488E-07  # BR(B->mu nu)
     501    9.91337578E-01  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    1.24782757E-04  # BR(B->tau nu)
     503    9.91337574E-01  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    6.92919736E-01  # BR(K->mu nu)
     601    9.99924086E-01  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    2.47647734E-05  # R_K = BR(K->e nu)/(K->mu nu)
     603    2.47610135E-05  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    1.79462081E+01  # Delta(M_Bs)
    1901    1.00029298E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    4.01178378E-01  # Delta(M_Bd)
    1903    1.00043059E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    2.43265659E-15  # BR(B^0_d->e e)
    4001    1.00000285E+00  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    7.55349767E-14  # BR(B^0_s->e e)
    4003    1.00000281E+00  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    1.03920352E-10  # BR(B^0_d->mu mu)
    4005    1.00000284E+00  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    3.22685265E-09  # BR(B^0_s->mu mu)
    4007    1.00000280E+00  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    2.17517450E-08  # BR(B^0_d->tau tau)
    4009    1.00000156E+00  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    6.84354009E-07  # BR(B^0_s->tau tau)
    4011    1.00000158E+00  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    1.64140930E-06  # BR(B-> s e e)
    5001    9.91614340E-01  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    1.59101133E-06  # BR(B-> s mu mu)
    5003    9.91414034E-01  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    1.10917368E-07  # BR(B -> K mu mu)
    6001    9.99255568E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    1.10917368E-07  # BR(B -> K mu mu)
    6003    9.99255568E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    3.90630029E-05  # BR(B->s nu nu)
    7001    1.00000000E+00  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    1.80872360E-06  # BR(B->D nu nu)
    7003    1.00000000E+00  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    1.25750217E-10  # BR(K^+ -> pi^+ nu nu)
    8001    1.00000000E+00  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    2.88939299E-11  # BR(K_L -> pi^0 nu nu)
    8003    1.00000000E+00  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    2.00293486E-15  # Delta(M_K)
    9102    9.99999330E-01  # Delta(M_K)/Delta(M_K)_SM
    9103    1.89193106E-03  # epsilon_K
    9104    9.99999872E-01  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    7.50477302E-14  # BR(mu->e gamma)
     702    6.01148034E-14  # BR(tau->e gamma)
     703    3.41019915E-14  # BR(tau->mu gamma)
     800    1.47354914E-13  # CR(mu-e, Al)
     801    3.36394698E-13  # CR(mu-e, Ti)
     802    3.83855274E-13  # CR(mu-e, Sr)
     803    7.42208011E-13  # CR(mu-e, Sb)
     804    4.90431545E-13  # CR(mu-e, Au)
     805    4.84316493E-13  # CR(mu-e, Pb)
     901    2.01813057E-14  # BR(mu->3e)
     902    9.52436577E-13  # BR(tau->3e)
     903    5.37162294E-13  # BR(tau->3mu)
     904    7.64748022E-13  # BR(tau- -> e- mu+ mu-)
     905    4.16672427E-13  # BR(tau- -> mu- e+ e-)
     906    2.47752741E-16  # BR(tau- -> e+ mu- mu-)
     907    4.46177679E-16  # BR(tau- -> mu+ e- e-)
    1001    2.67213446E-10  # BR(Z->e mu)
    1002    7.30407598E-08  # BR(Z->e tau)
    1003    4.05579437E-08  # BR(Z->mu tau)
    1101    1.40187328E-18  # BR(h->e mu)
    1102    1.54205839E-16  # BR(h->e tau)
    1103    1.30316017E-16  # BR(h->mu tau)
    2001    1.86322749E-12  # BR(tau->e pi)
    2002    2.76065817E-13  # BR(tau->e eta)
    2003    3.04491064E-13  # BR(tau->e eta')
    2004    1.02354461E-12  # BR(tau->mu pi)
    2005    1.51320501E-13  # BR(tau->mu eta)
    2006    1.65627433E-13  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0    -0.17075797E-08    # coeffC7sm
     0305 4422   00   2    -0.17075797E-08    # coeffC7
     0305 4322   00   2    -0.32841732E-10    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.32841732E-10    # coeffC7pNP
     0305 6421   00   0    -0.85534682E-09    # coeffC8sm
     0305 6421   00   2    -0.85534682E-09    # coeffC8
     0305 6321   00   2    -0.16443943E-10    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.16443943E-10    # coeffC8pNP
 03051111 4133   00   0     0.10258749E-08    # coeffC9eeSM
 03051111 4133   00   2     0.10258749E-08    # coeffC9ee
 03051111 4233   00   2    -0.78741576E-15    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1    -0.78741576E-15    # coeffC9PeeNP
 03051111 4137   00   0    -0.39049478E-08    # coeffC10eeSM
 03051111 4137   00   2    -0.39049478E-08    # coeffC10ee
 03051111 4237   00   2    -0.79413153E-14    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.79413153E-14    # coeffC10PeeNP
 03051313 4133   00   0     0.10258744E-08    # coeffC9mumuSM
 03051313 4133   00   2     0.10258744E-08    # coeffC9mumu
 03051313 4233   00   2    -0.78740897E-15    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1    -0.78740897E-15    # coeffC9PmumuNP
 03051313 4137   00   0    -0.39049483E-08    # coeffC10mumuSM
 03051313 4137   00   2    -0.39049483E-08    # coeffC10mumu
 03051313 4237   00   2    -0.79413221E-14    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1    -0.79413221E-14    # coeffC10PmumuNP
 03051212 4141   00   0    -0.12063782E-07    # coeffCLnu1nu1SM
 03051212 4141   00   2    -0.12063782E-07    # coeffCLnu1nu1
 03051212 4241   00   2     0.15882631E-13    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.15882631E-13    # coeffCLPnu1nu1NP
 03051414 4141   00   0    -0.12063666E-07    # coeffCLnu2nu2SM
 03051414 4141   00   2    -0.12063666E-07    # coeffCLnu2nu2
 03051414 4241   00   2     0.15882617E-13    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.15882617E-13    # coeffCLPnu2nu2NP
 03051616 4141   00   0    -0.12039121E-07    # coeffCLnu3nu3SM
 03051616 4141   00   2    -0.12039121E-07    # coeffCLnu3nu3
 03051616 4241   00   2     0.15878804E-13    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.15878804E-13    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.12063782E-07    # coeffCRnu1nu1
 03051212 4242   00   2    -0.15882631E-13    # coeffCRPnu1nu1
 03051212 4142   00   1     0.12063782E-07    # coeffCRnu1nu1NP
 03051212 4242   00   1    -0.15882631E-13    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.12063666E-07    # coeffCRnu2nu2
 03051414 4242   00   2    -0.15882617E-13    # coeffCRPnu2nu2
 03051414 4142   00   1     0.12063666E-07    # coeffCRnu2nu2NP
 03051414 4242   00   1    -0.15882617E-13    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.12039121E-07    # coeffCRnu3nu3
 03051616 4242   00   2    -0.15878804E-13    # coeffCRPnu3nu3
 03051616 4142   00   1     0.12039121E-07    # coeffCRnu3nu3NP
 03051616 4242   00   1    -0.15878804E-13    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.18281876E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.65996371E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.83828127E-20    # coeffKK_SLR
 01030103 4141   00   2     0.95422151E-13    # coeffKK_VLL
 01030103 4242   00   2     0.11689935E-28    # coeffKK_VRR
 01030103 4142   00   2    -0.34735248E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.73775885E-47    # coeffKK_TLL
 01030103 4444   00   2     0.30342750E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.96148536E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.93738200E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.75880620E-17    # coeffBB_SLR
 01050105 4141   00   2     0.33146113E-11    # coeffBB_VLL
 01050105 4242   00   2     0.27933797E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.94935719E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.50490546E-53    # coeffBB_TLL
 01050105 4444   00   2     0.23266317E-49    # coeffBB_TRR
 03050305 3131   00   2    -0.10139608E-16    # coeffBsBs_SLL
 03050305 3232   00   2    -0.27383933E-13    # coeffBsBs_SRR
 03050305 3132   00   2    -0.42130117E-14    # coeffBsBs_SLR
 03050305 4141   00   2     0.96843711E-10    # coeffBsBs_VLL
 03050305 4242   00   2     0.29476407E-20    # coeffBsBs_VRR
 03050305 4142   00   2    -0.52693677E-15    # coeffBsBs_VLR
 03050305 4343   00   2    -0.31627278E-49    # coeffBsBs_TLL
 03050305 4444   00   2    -0.26470282E-47    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.79568614E-47    # coeffKK_TLLNP
 01030103 4444   00   1    -0.32725200E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.54454897E-53    # coeffBB_TLLNP
 01050105 4444   00   1    -0.25093145E-49    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.34110547E-49    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.28548679E-47    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.18281876E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.65996371E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.83828127E-20    # coeffKK_SLRSM
 01030103 4141   00   0     0.95422151E-13    # coeffKK_VLLSM
 01030103 4242   00   0     0.11689935E-28    # coeffKK_VRRSM
 01030103 4142   00   0    -0.34735248E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.15334450E-46    # coeffKK_TLLSM
 01030103 4444   00   0     0.63067950E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.96148536E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.93738200E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.75880620E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.33146113E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.27933797E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.94935719E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.10494544E-52    # coeffBB_TLLSM
 01050105 4444   00   0     0.48359462E-49    # coeffBB_TRRSM
 03050305 3131   00   0    -0.10139608E-16    # coeffBsBs_SLLSM
 03050305 3232   00   0    -0.27383933E-13    # coeffBsBs_SRRSM
 03050305 3132   00   0    -0.42130117E-14    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.96843711E-10    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.29476407E-20    # coeffBsBs_VRRSM
 03050305 4142   00   0    -0.52693677E-15    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.65737826E-49    # coeffBsBs_TLLSM
 03050305 4444   00   0    -0.55018962E-47    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0    -0.30476206E-10    # coeffC7sm
     0305 4422   00   2    -0.30476206E-10    # coeffC7
     0305 4322   00   2    -0.58614587E-12    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.58614587E-12    # coeffC7pNP
     0305 6421   00   0    -0.15267137E-10    # coeffC8sm
     0305 6421   00   2    -0.15267137E-10    # coeffC8
     0305 6321   00   2    -0.29350846E-12    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.29350846E-12    # coeffC8pNP
 03051111 4133   00   0    -0.18317592E-10    # coeffC9eeSM
 03051111 4133   00   2    -0.18317592E-10    # coeffC9ee
 03051111 4233   00   2     0.14064231E-16    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.14064231E-16    # coeffC9PeeNP
 03051111 4137   00   0     0.69688571E-10    # coeffC10eeSM
 03051111 4137   00   2     0.69688571E-10    # coeffC10ee
 03051111 4237   00   2     0.14184184E-15    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1    -0.14184184E-15    # coeffC10PeeNP
 03051313 4133   00   0    -0.18317583E-10    # coeffC9mumuSM
 03051313 4133   00   2    -0.18317583E-10    # coeffC9mumu
 03051313 4233   00   2     0.14064110E-16    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.14064110E-16    # coeffC9PmumuNP
 03051313 4137   00   0     0.69688580E-10    # coeffC10mumuSM
 03051313 4137   00   2     0.69688580E-10    # coeffC10mumu
 03051313 4237   00   2     0.14184196E-15    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.14184196E-15    # coeffC10PmumuNP
 03051212 4141   00   0     0.21535687E-09    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.21535687E-09    # coeffCLnu1nu1
 03051212 4241   00   2    -0.28368367E-15    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1    -0.28368367E-15    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.21535390E-09    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.21535390E-09    # coeffCLnu2nu2
 03051414 4241   00   2    -0.28368343E-15    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1    -0.28368343E-15    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.21489382E-09    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.21489382E-09    # coeffCLnu3nu3
 03051616 4241   00   2    -0.28361533E-15    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1    -0.28361533E-15    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2    -0.21535687E-09    # coeffCRnu1nu1
 03051212 4242   00   2     0.28368367E-15    # coeffCRPnu1nu1
 03051212 4142   00   1    -0.21535687E-09    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.28368367E-15    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2    -0.21535390E-09    # coeffCRnu2nu2
 03051414 4242   00   2     0.28368343E-15    # coeffCRPnu2nu2
 03051414 4142   00   1    -0.21535390E-09    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.28368343E-15    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2    -0.21489382E-09    # coeffCRnu3nu3
 03051616 4242   00   2     0.28361533E-15    # coeffCRPnu3nu3
 03051616 4142   00   1    -0.21489382E-09    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.28361533E-15    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.15870622E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.57291901E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.30492931E-21    # coeffKK_SLR
 01030103 4141   00   2     0.61201581E-14    # coeffKK_VLL
 01030103 4242   00   2     0.26135961E-30    # coeffKK_VRR
 01030103 4142   00   2    -0.30153906E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.70765948E-47    # coeffKK_TLL
 01030103 4444   00   2    -0.41609079E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.86908217E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.84729526E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.68632799E-17    # coeffBB_SLR
 01050105 4141   00   2     0.29969342E-11    # coeffBB_VLL
 01050105 4242   00   2     0.25282138E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.85811958E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.37867910E-53    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.36204271E-18    # coeffBsBs_SLL
 03050305 3232   00   2     0.97776490E-15    # coeffBsBs_SRR
 03050305 3132   00   2     0.15049194E-15    # coeffBsBs_SLR
 03050305 4141   00   2    -0.34585292E-11    # coeffBsBs_VLL
 03050305 4242   00   2    -0.10533609E-21    # coeffBsBs_VRR
 03050305 4142   00   2     0.18814692E-16    # coeffBsBs_VLR
 03050305 4343   00   2     0.22619765E-50    # coeffBsBs_TLL
 03050305 4444   00   2     0.41362341E-49    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.76322342E-47    # coeffKK_TLLNP
 01030103 4444   00   1     0.44876137E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.40841173E-53    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1    -0.24395794E-50    # coeffBsBs_TLLNP
 03050305 4444   00   1    -0.44610034E-49    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.15870622E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.57291901E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.30492931E-21    # coeffKK_SLRSM
 01030103 4141   00   0     0.61201581E-14    # coeffKK_VLLSM
 01030103 4242   00   0     0.26135961E-30    # coeffKK_VRRSM
 01030103 4142   00   0    -0.30153906E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.14708829E-46    # coeffKK_TLLSM
 01030103 4444   00   0    -0.86485216E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.86908217E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.84729526E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.68632799E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.29969342E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.25282138E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.85811958E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.78709082E-53    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.36204271E-18    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.97776490E-15    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.15049194E-15    # coeffBsBs_SLRSM
 03050305 4141   00   0    -0.34585292E-11    # coeffBsBs_VLLSM
 03050305 4242   00   0    -0.10533609E-21    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.18814692E-16    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.47015559E-50    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.85972375E-49    # coeffBsBs_TRRSM
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    2.26530112E-01  # Maximal scattering eigenvalue 
Block TREELEVELUNITARITYwTRILINEARS #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    1.73049773E-02  # Maximal scattering eigenvalue 
       2    2.00000000E+03  # best scattering energy 
      11    1.00000000E+03  # min scattering energy 
      12    2.00000000E+03  # max scattering energy 
      13    5.00000000E+00  # steps 
DECAY         6     1.59595834E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.63596135E-03    2            3         24   # BR(Fu_3 -> Fd_2 VWp )
     9.98288600E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY      3002     6.66357742E-01   # FX0_2
#    BR                NDA      ID1      ID2
     8.73190970E-01    2         3001         25   # BR(FX0_2 -> FX0_1 hh )
     1.26799306E-01    2         3001         23   # BR(FX0_2 -> FX0_1 VZ )
DECAY      3003     6.09256221E-01   # FX0_3
#    BR                NDA      ID1      ID2
     4.57269957E-02    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     9.54257196E-01    2         3001         23   # BR(FX0_3 -> FX0_1 VZ )
DECAY      3004     5.59968599E-01   # FXc
#    BR                NDA      ID1      ID2
     1.00000000E+00    2         3001        -24   # BR(FXc -> FX0_1 VWp^* )
DECAY        25     3.92385384E-03   # hh
#    BR                NDA      ID1      ID2
     2.80736237E-03    2           22         22   # BR(hh -> VP VP )
     8.75276593E-02    2           21         21   # BR(hh -> VG VG )
     2.44505921E-02    2           23         23   # BR(hh -> VZ VZ )
     2.45876677E-01    2          -24         24   # BR(hh -> VWp^* VWp_virt )
     2.05054260E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     5.49242114E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     2.20890155E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     6.37606549E-02    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     2.59083120E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
DECAY      2003     6.84509468E+00   # A0I
#    BR                NDA      ID1      ID2
     3.43403715E-03    2        -3004         11   # BR(A0I -> FXc^* Fe_1 )
     3.43403715E-03    2         3004        -11   # BR(A0I -> FXc Fe_1^* )
     1.90650092E-03    2        -3004         13   # BR(A0I -> FXc^* Fe_2 )
     1.90650092E-03    2         3004        -13   # BR(A0I -> FXc Fe_2^* )
     4.94659462E-01    2        -3004         15   # BR(A0I -> FXc^* Fe_3 )
     4.94659462E-01    2         3004        -15   # BR(A0I -> FXc Fe_3^* )
DECAY      2001     5.86020506E+00   # P0_1
#    BR                NDA      ID1      ID2
     3.43405466E-03    2        -3004         11   # BR(P0_1 -> FXc^* Fe_1 )
     3.43405466E-03    2         3004        -11   # BR(P0_1 -> FXc Fe_1^* )
     1.90651060E-03    2        -3004         13   # BR(P0_1 -> FXc^* Fe_2 )
     1.90651060E-03    2         3004        -13   # BR(P0_1 -> FXc Fe_2^* )
     4.94659434E-01    2        -3004         15   # BR(P0_1 -> FXc^* Fe_3 )
     4.94659434E-01    2         3004        -15   # BR(P0_1 -> FXc Fe_3^* )
DECAY      2002     3.94474341E-01   # P0_2
#    BR                NDA      ID1      ID2
     2.02101520E-01    2         2003         23   # BR(P0_2 -> A0I VZ )
     3.77811475E-04    2        -3004         11   # BR(P0_2 -> FXc^* Fe_1 )
     3.77811475E-04    2         3004        -11   # BR(P0_2 -> FXc Fe_1^* )
     2.09766026E-04    2        -3004         13   # BR(P0_2 -> FXc^* Fe_2 )
     2.09766026E-04    2         3004        -13   # BR(P0_2 -> FXc Fe_2^* )
     5.44222748E-02    2        -3004         15   # BR(P0_2 -> FXc^* Fe_3 )
     5.44222748E-02    2         3004        -15   # BR(P0_2 -> FXc Fe_3^* )
     1.69627523E-01    2         2001         25   # BR(P0_2 -> P0_1 hh )
     2.59125599E-01    2         2004        -24   # BR(P0_2 -> Pc VWp^* )
     2.59125599E-01    2        -2004         24   # BR(P0_2 -> Pc^* VWp )
DECAY      2004     6.00558060E+00   # Pc
#    BR                NDA      ID1      ID2
     1.15870957E-03    2          -11       3001   # BR(Pc -> Fe_1^* FX0_1 )
     2.71428394E-03    2          -11       3002   # BR(Pc -> Fe_1^* FX0_2 )
     2.99511042E-03    2          -11       3003   # BR(Pc -> Fe_1^* FX0_3 )
     6.43289777E-04    2          -13       3001   # BR(Pc -> Fe_2^* FX0_1 )
     1.50690995E-03    2          -13       3002   # BR(Pc -> Fe_2^* FX0_2 )
     1.66281853E-03    2          -13       3003   # BR(Pc -> Fe_2^* FX0_3 )
     1.66909939E-01    2          -15       3001   # BR(Pc -> Fe_3^* FX0_1 )
     3.90978849E-01    2          -15       3002   # BR(Pc -> Fe_3^* FX0_2 )
     4.31430090E-01    2          -15       3003   # BR(Pc -> Fe_3^* FX0_3 )
DECAY1L         4     5.59054488E-10   # Fu_2
#    BR                NDA      ID1      ID2
     9.99445229E-01    2            2         21   # BR(Fu_2 -> Fu_1 VG )
     5.54770909E-04    2            2         22   # BR(Fu_2 -> Fu_1 VP )
DECAY1L         6     6.01200630E-01   # Fu_3
#    BR                NDA      ID1      ID2
     9.99999975E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY1L        13     5.57638988E-11   # Fe_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           11         22   # BR(Fe_2 -> Fe_1 VP )
DECAY1L        15     1.37963220E-07   # Fe_3
#    BR                NDA      ID1      ID2
     1.52015526E-03    2           11         22   # BR(Fe_3 -> Fe_1 VP )
     9.98479845E-01    2           13         22   # BR(Fe_3 -> Fe_2 VP )
DECAY1L         3     1.20897962E-12   # Fd_2
#    BR                NDA      ID1      ID2
     9.76583784E-01    2            1         21   # BR(Fd_2 -> Fd_1 VG )
     2.34162155E-02    2            1         22   # BR(Fd_2 -> Fd_1 VP )
DECAY1L         5     1.38851247E-12   # Fd_3
#    BR                NDA      ID1      ID2
     6.38012021E-01    2            1         21   # BR(Fd_3 -> Fd_1 VG )
     3.30768735E-01    2            3         21   # BR(Fd_3 -> Fd_2 VG )
     1.64384950E-02    2            1         22   # BR(Fd_3 -> Fd_1 VP )
     1.47807491E-02    2            3         22   # BR(Fd_3 -> Fd_2 VP )
DECAY1L        12     2.30897995E-02   # Fv_1
#    BR                NDA      ID1      ID2
     6.27829090E-01    2           14         22   # BR(Fv_1 -> Fv_2 VP )
     3.72170910E-01    2           16         22   # BR(Fv_1 -> Fv_3 VP )
DECAY1L        16     7.31786724E+31   # Fv_3
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           14         22   # BR(Fv_3 -> Fv_2 VP )
DECAY1L      3002     1.38755160E+00   # FX0_2
#    BR                NDA      ID1      ID2
     8.58969676E-01    2         3001         25   # BR(FX0_2 -> FX0_1 hh )
     1.34928025E-01    2         3001         23   # BR(FX0_2 -> FX0_1 VZ )
     6.10229900E-03    2         3001         22   # BR(FX0_2 -> FX0_1 VP )
DECAY1L      3003     1.37311602E+00   # FX0_3
#    BR                NDA      ID1      ID2
     4.59850850E-02    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     9.53957828E-01    2         3001         23   # BR(FX0_3 -> FX0_1 VZ )
DECAY1L      3004     5.91318274E-01   # FXc
#    BR                NDA      ID1      ID2
     1.00000000E+00    2         3001        -24   # BR(FXc -> FX0_1 VWp^* )
DECAY1L        25     2.25265168E-03   # hh
#    BR                NDA      ID1      ID2
     1.74082042E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     7.73684019E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     4.14180781E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     1.11707532E-01    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     4.12270015E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
     6.44618419E-02    2           21         21   # BR(hh -> VG VG )
     1.38442278E-02    2           22         22   # BR(hh -> VP VP )
DECAY1L      2003     7.56229744E+00   # A0I
#    BR                NDA      ID1      ID2
     3.40016004E-03    2        -3004         11   # BR(A0I -> FXc^* Fe_1 )
     3.40016004E-03    2         3004        -11   # BR(A0I -> FXc Fe_1^* )
     1.84166408E-03    2        -3004         13   # BR(A0I -> FXc^* Fe_2 )
     1.84166408E-03    2         3004        -13   # BR(A0I -> FXc Fe_2^* )
     4.94746068E-01    2        -3004         15   # BR(A0I -> FXc^* Fe_3 )
     4.94746068E-01    2         3004        -15   # BR(A0I -> FXc Fe_3^* )
DECAY1L      2001     6.42220173E+00   # P0_1
#    BR                NDA      ID1      ID2
     3.40070939E-03    2        -3004         11   # BR(P0_1 -> FXc^* Fe_1 )
     3.40070939E-03    2         3004        -11   # BR(P0_1 -> FXc Fe_1^* )
     1.84163478E-03    2        -3004         13   # BR(P0_1 -> FXc^* Fe_2 )
     1.84163478E-03    2         3004        -13   # BR(P0_1 -> FXc Fe_2^* )
     4.94757656E-01    2        -3004         15   # BR(P0_1 -> FXc^* Fe_3 )
     4.94757656E-01    2         3004        -15   # BR(P0_1 -> FXc Fe_3^* )
DECAY1L      2002     4.34995333E-01   # P0_2
#    BR                NDA      ID1      ID2
     2.14911120E-01    2         2003         23   # BR(P0_2 -> A0I VZ )
     3.99607503E-04    2        -3004         11   # BR(P0_2 -> FXc^* Fe_1 )
     3.99607503E-04    2         3004        -11   # BR(P0_2 -> FXc Fe_1^* )
     2.16479535E-04    2        -3004         13   # BR(P0_2 -> FXc^* Fe_2 )
     2.16479535E-04    2         3004        -13   # BR(P0_2 -> FXc Fe_2^* )
     5.82880048E-02    2        -3004         15   # BR(P0_2 -> FXc^* Fe_3 )
     5.82880048E-02    2         3004        -15   # BR(P0_2 -> FXc Fe_3^* )
     1.76794838E-01    2         2001         25   # BR(P0_2 -> P0_1 hh )
     2.45215017E-01    2         2004        -24   # BR(P0_2 -> Pc VWp^* )
     2.45215017E-01    2        -2004         24   # BR(P0_2 -> Pc^* VWp )
DECAY1L      2004     6.24484574E+00   # Pc
#    BR                NDA      ID1      ID2
     1.05669166E-03    2          -11       3001   # BR(Pc -> Fe_1^* FX0_1 )
     2.50105715E-03    2          -11       3002   # BR(Pc -> Fe_1^* FX0_2 )
     2.73762508E-03    2          -11       3003   # BR(Pc -> Fe_1^* FX0_3 )
     6.03221658E-04    2          -13       3001   # BR(Pc -> Fe_2^* FX0_1 )
     1.42546084E-03    2          -13       3002   # BR(Pc -> Fe_2^* FX0_2 )
     1.56022217E-03    2          -13       3003   # BR(Pc -> Fe_2^* FX0_3 )
     1.65856960E-01    2          -15       3001   # BR(Pc -> Fe_3^* FX0_1 )
     3.93487465E-01    2          -15       3002   # BR(Pc -> Fe_3^* FX0_2 )
     4.30771296E-01    2          -15       3003   # BR(Pc -> Fe_3^* FX0_3 )


==> anc/T12A_singlet_scalar.slha <==
# SUSY Les Houches Accord 2 - T12Afinal Spectrum + Decays + Flavor Observables
# SPheno module generated by SARAH
# ----------------------------------------------------------------------
# SPheno v4.0.4  
#   W. Porod, Comput. Phys. Commun. 153 (2003) 275-315, hep-ph/0301101
#   W. Porod, F.Staub, Comput.Phys.Commun.183 (2012) 2458-2469, arXiv:1104.1573
# SARAH: 4.14.3  
#   F. Staub; arXiv:0806.0538 (online manual)
#   F. Staub; Comput. Phys. Commun. 181 (2010) 1077-1086; arXiv:0909.2863
#   F. Staub; Comput. Phys. Commun. 182 (2011)  808-833; arXiv:1002.0840
#   F. Staub; Comput. Phys. Commun. 184 (2013)  1792-1809; arXiv:1207.0906
#   F. Staub; Comput. Phys. Commun. 185 (2014)  1773-1790; arXiv:1309.7223 
# Including the calculation of flavor observables based on the FlavorKit 
#   W. Porod, F. Staub, A. Vicente; Eur.Phys.J. C74 (2014) 8, 2992; arXiv:1405.1434 
# Two-loop masss corrections to Higgs fields based on 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.6, 290; arXiv:1411.0675 
#   M. D. Goodsell, K. Nickel, F. Staub; Eur.Phys.J. C75 (2015) no.1, 32; arXiv:1503.03098
#   M. D. Goodsell, F. Staub; arXiv:1511.01904
#  
# in case of problems send email to florian.staub@kit.edu and goodsell@lpthe.jussieu.fr 
# ----------------------------------------------------------------------
# Created: 01.12.2021,  10:37
Block SPINFO         # Program information
     1   SPhenoSARAH      # spectrum calculator
     2   v4.0.4      # version number of SPheno
     9   4.14.3      # version number of SARAH
Block MODSEL  # Input parameters
     1  1   #  GUT scale input
     2  1   #  Boundary conditions 
     5  2   #  switching on CP violation
     6  1   #  switching on flavour violation
Block MINPAR  # Input parameters
    1    2.54927210E-01  # Lambda1INput
    2   -3.53725879E-01  # LambdaSHINput
    3    1.39374415E-01  # Lambda4SINput
    4    1.34908385E+06  # MS2Input
    5    3.24533600E+06  # MPhi2INput
    6    4.86178733E-01  # Lam4PhiINput
    7   -2.12140684E-01  # LambPhiINput
    8   -9.88391259E-01  # LambPhipINput
    9   -7.41324824E-01  # LambPhippINput
   10    3.33942452E+01  # CoupTriINput
   11    1.38583088E+03  # MFINput
   12    1.78107578E+03  # MPsiINput
   13   -8.73258715E-01  # Y1INput
   14    6.03093011E-02  # Y2INput
Block gaugeGUT Q=  1.00000000E+00  # (GUT scale)
   1    0.00000000E+00  # g1(Q)
   2    0.00000000E+00  # g2(Q)
   3    0.00000000E+00  # g3(Q)
Block SMINPUTS  # SM parameters
         1     1.27932000E+02  # alpha_em^-1(MZ)^MSbar
         2     1.16637000E-05  # G_mu [GeV^-2]
         3     1.18700000E-01  # alpha_s(MZ)^MSbar
         4     9.11887000E+01  # m_Z(pole)
         5     4.18000000E+00  # m_b(m_b), MSbar
         6     1.73500000E+02  # m_t(pole)
         7     1.77669000E+00  # m_tau(pole)
Block GAUGE Q=  1.73500000E+02  # (Renormalization Scale)
   1    3.58048620E-01  # g1
   2    6.44343890E-01  # g2
   3    1.16662506E+00  # g3
Block SM Q=  1.73500000E+02  # (Renormalization Scale)
   2    2.54927210E-01  # Lam
   1   -7.99718434E+03  # m2SM
Block HDM Q=  1.73500000E+02  # (Renormalization Scale)
   3    1.39374415E-01  # l4S
   2   -3.53725879E-01  # lSH
   8   -9.88391259E-01  # lPp
   7   -2.12140684E-01  # lPhi
   6    4.86178733E-01  # l4P
   9   -7.41324824E-01  # lPpp
  13   -8.73258715E-01  # yk1
  14    6.03093011E-02  # yk2
  11    1.38583088E+03  # mF
  12    1.78107578E+03  # mPsi
  10    3.33942452E+01  # cTri
   4    1.34908385E+06  # mS2
   5    3.24533600E+06  # mPhi2
Block HMIX Q=  1.73500000E+02  # (Renormalization Scale)
   3    2.50481385E+02  # vvSM
Block TREESM Q=  1.73500000E+02  # (Renormalization Scale)
   1   -7.99718434E+03  # m2SM
Block LOOPSM Q=  1.73500000E+02  # (Renormalization Scale)
   1    3.81662076E+05  # m2SM
Block Yu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     7.60966477E-06   # Real(Yu(1,1),dp)
  1  2     1.64322948E-09   # Real(Yu(1,2),dp)
  1  3     1.14345492E-10   # Real(Yu(1,3),dp)
  2  1    -8.42906670E-07   # Real(Yu(2,1),dp)
  2  2     3.90345372E-03   # Real(Yu(2,2),dp)
  2  3    -2.90980815E-07   # Real(Yu(2,3),dp)
  3  1    -1.39779942E-05   # Real(Yu(3,1),dp)
  3  2     6.92658034E-05   # Real(Yu(3,2),dp)
  3  3     9.29244207E-01   # Real(Yu(3,3),dp)
Block IMYu Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yu(1,1))
  1  2    -4.08091151E-10   # Aimag(Yu(1,2))
  1  3    -4.40737588E-11   # Aimag(Yu(1,3))
  2  1    -2.09332677E-07   # Aimag(Yu(2,1))
  2  2     0.00000000E+00   # Aimag(Yu(2,2))
  2  3    -5.22559457E-09   # Aimag(Yu(2,3))
  3  1    -5.38509635E-06   # Aimag(Yu(3,1))
  3  2    -1.24431944E-06   # Aimag(Yu(3,2))
  3  3     0.00000000E+00   # Aimag(Yu(3,3))
Block Yd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     1.54367214E-05   # Real(Yd(1,1),dp)
  1  2     0.00000000E+00   # Real(Yd(1,2),dp)
  1  3     0.00000000E+00   # Real(Yd(1,3),dp)
  2  1     0.00000000E+00   # Real(Yd(2,1),dp)
  2  2     2.93297626E-04   # Real(Yd(2,2),dp)
  2  3     0.00000000E+00   # Real(Yd(2,3),dp)
  3  1     3.33030506E-15   # Real(Yd(3,1),dp)
  3  2    -1.65013296E-14   # Real(Yd(3,2),dp)
  3  3     1.52794766E-02   # Real(Yd(3,3),dp)
Block IMYd Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     0.00000000E+00   # Aimag(Yd(1,1))
  1  2     0.00000000E+00   # Aimag(Yd(1,2))
  1  3     0.00000000E+00   # Aimag(Yd(1,3))
  2  1     0.00000000E+00   # Aimag(Yd(2,1))
  2  2     0.00000000E+00   # Aimag(Yd(2,2))
  2  3     0.00000000E+00   # Aimag(Yd(2,3))
  3  1    -1.63003111E-15   # Aimag(Yd(3,1))
  3  2    -3.76630796E-16   # Aimag(Yd(3,2))
  3  3     0.00000000E+00   # Aimag(Yd(3,3))
Block Ye Q=  1.73500000E+02  # (Renormalization Scale)
  1  1     2.83488196E-06   # Real(Ye(1,1),dp)
  1  2    -4.11472524E-08   # Real(Ye(1,2),dp)
  1  3    -3.51070665E-06   # Real(Ye(1,3),dp)
  2  1    -1.52466940E-07   # Real(Ye(2,1),dp)
  2  2     5.86384535E-04   # Real(Ye(2,2),dp)
  2  3    -8.82083706E-05   # Real(Ye(2,3),dp)
  3  1    -8.83101207E-07   # Real(Ye(3,1),dp)
  3  2    -5.98812549E-06   # Real(Ye(3,2),dp)
  3  3     9.36676015E-03   # Real(Ye(3,3),dp)
Block IMYe Q=  1.73500000E+02  # (Renormalization Scale)
  1  1    -6.95988846E-12   # Aimag(Ye(1,1))
  1  2     5.27339298E-09   # Aimag(Ye(1,2))
  1  3    -7.53196610E-09   # Aimag(Ye(1,3))
  2  1    -1.74869567E-10   # Aimag(Ye(2,1))
  2  2     1.32496803E-07   # Aimag(Ye(2,2))
  2  3    -1.89244648E-07   # Aimag(Ye(2,3))
  3  1    -1.01288961E-09   # Aimag(Ye(3,1))
  3  2     7.67432460E-07   # Aimag(Ye(3,2))
  3  3    -1.09612075E-06   # Aimag(Ye(3,3))
Block COUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1    1.75613072E-05  # Real(cg2(1) ,dp)
   2    1.48620192E-05  # Real(cg2(2) ,dp)
   3    8.95869440E-06  # Real(cg2(3) ,dp)
Block IMCOUPLING2 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -2.02346416E-08  # Aimag(cg2(1) )
   2    1.52988687E-05  # Aimag(cg2(2) )
   3   -2.17849889E-05  # Aimag(cg2(3) )
Block COUPLING3 Q=  1.73500000E+02  # (Renormalization Scale)
   1   -1.32031725E-02  # Real(cg3(1) ,dp)
   2   -3.31736727E-01  # Real(cg3(2) ,dp)
   3   -1.92144670E+00  # Real(cg3(3) ,dp)
Block COUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1    5.64968082E-06  # Real(cg1(1) ,dp)
   2    8.87979994E-06  # Real(cg1(2) ,dp)
   3    1.75613072E-05  # Real(cg1(3) ,dp)
Block IMCOUPLING1 Q=  1.73500000E+02  # (Renormalization Scale)
   1    1.07676336E-08  # Aimag(cg1(1) )
   2    9.12039465E-06  # Aimag(cg1(2) )
   3    1.15926332E-05  # Aimag(cg1(3) )
Block MASS  # Mass spectrum
#   PDG code      mass          particle
        25     1.25244590E+02  # hh
      2001     1.16534923E+03  # P0_1
      2002     1.75176726E+03  # P0_2
      2003     1.76473792E+03  # A0I
      2004     1.76582569E+03  # Pc
        23     9.11887000E+01  # VZ
        24     7.97767986E+01  # VWp
         1     5.00000000E-03  # Fd_1
         3     9.50000000E-02  # Fd_2
         5     4.18000000E+00  # Fd_3
         2     2.50000000E-03  # Fu_1
         4     1.27000000E+00  # Fu_2
         6     1.73500000E+02  # Fu_3
        11     5.10998930E-04  # Fe_1
        13     1.05658372E-01  # Fe_2
        15     1.77669000E+00  # Fe_3
        12     4.73664948E-19  # Fv_1
        14     1.07305613E-11  # Fv_2
        16    -4.69393054E-11  # Fv_3
      3001     1.37323873E+03  # FX0_1
      3002    -1.78554986E+03  # FX0_2
      3003     1.80863772E+03  # FX0_3
      3004     1.78284129E+03  # FXc
Block UDLMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDL(1,1),dp)
  1  2     6.24578197E-17   # Real(ZDL(1,2),dp)
  1  3    -2.17959590E-13   # Real(ZDL(1,3),dp)
  2  1     1.30892069E-20   # Real(ZDL(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDL(2,2),dp)
  2  3     1.08036487E-12   # Real(ZDL(2,3),dp)
  3  1     2.17959590E-13   # Real(ZDL(3,1),dp)
  3  2    -1.08036487E-12   # Real(ZDL(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDL(3,3),dp)
Block IMUDLMIX Q=  1.73500000E+02  # ()
  1  1    -5.55111512E-17   # Aimag(ZDL(1,1))
  1  2     6.05064274E-17   # Aimag(ZDL(1,2))
  1  3    -1.06681192E-13   # Aimag(ZDL(1,3))
  2  1     1.38811034E-17   # Aimag(ZDL(2,1))
  2  2     0.00000000E+00   # Aimag(ZDL(2,2))
  2  3    -2.46585392E-14   # Aimag(ZDL(2,3))
  3  1    -1.06681192E-13   # Aimag(ZDL(3,1))
  3  2    -2.46585392E-14   # Aimag(ZDL(3,2))
  3  3    -1.97060046E-43   # Aimag(ZDL(3,3))
Block UDRMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZDR(1,1),dp)
  1  2    -2.79308125E-18   # Real(ZDR(1,2),dp)
  1  3    -2.20202666E-16   # Real(ZDR(1,3),dp)
  2  1    -5.10385669E-18   # Real(ZDR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZDR(2,2),dp)
  2  3     2.07305572E-14   # Real(ZDR(2,3),dp)
  3  1     2.20202666E-16   # Real(ZDR(3,1),dp)
  3  2    -2.07305572E-14   # Real(ZDR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZDR(3,3),dp)
Block IMUDRMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZDR(1,1))
  1  2     2.15170287E-18   # Aimag(ZDR(1,2))
  1  3     1.07779074E-16   # Aimag(ZDR(1,3))
  2  1    -4.45442997E-18   # Aimag(ZDR(2,1))
  2  2     0.00000000E+00   # Aimag(ZDR(2,2))
  2  3     4.73159826E-16   # Aimag(ZDR(2,3))
  3  1     1.07779074E-16   # Aimag(ZDR(3,1))
  3  2     4.73159826E-16   # Aimag(ZDR(3,2))
  3  3     0.00000000E+00   # Aimag(ZDR(3,3))
Block UULMIX Q=  1.73500000E+02  # ()
  1  1     9.99999975E-01   # Real(ZUL(1,1),dp)
  1  2     2.15939794E-04   # Real(ZUL(1,2),dp)
  1  3     1.50261576E-05   # Real(ZUL(1,3),dp)
  2  1    -2.15938681E-04   # Real(ZUL(2,1),dp)
  2  2     9.99999972E-01   # Real(ZUL(2,2),dp)
  2  3    -7.45434926E-05   # Real(ZUL(2,3),dp)
  3  1    -1.50423259E-05   # Real(ZUL(3,1),dp)
  3  2     7.45399354E-05   # Real(ZUL(3,2),dp)
  3  3     9.99999997E-01   # Real(ZUL(3,3),dp)
Block IMUULMIX Q=  1.73500000E+02  # ()
  1  1    -4.77395901E-15   # Aimag(ZUL(1,1))
  1  2    -5.36280049E-05   # Aimag(ZUL(1,2))
  1  3    -5.79142736E-06   # Aimag(ZUL(1,3))
  2  1    -5.36275530E-05   # Aimag(ZUL(2,1))
  2  2     5.37417333E-15   # Aimag(ZUL(2,2))
  2  3    -1.33862137E-06   # Aimag(ZUL(2,3))
  3  1    -5.79513576E-06   # Aimag(ZUL(3,1))
  3  2    -1.33906612E-06   # Aimag(ZUL(3,2))
  3  3    -9.46248479E-20   # Aimag(ZUL(3,3))
Block UURMIX Q=  1.73500000E+02  # ()
  1  1     1.00000000E+00   # Real(ZUR(1,1),dp)
  1  2     1.13063634E-17   # Real(ZUR(1,2),dp)
  1  3    -1.57870494E-15   # Real(ZUR(1,3),dp)
  2  1    -1.14438944E-17   # Real(ZUR(2,1),dp)
  2  2     1.00000000E+00   # Real(ZUR(2,2),dp)
  2  3     4.01763268E-12   # Real(ZUR(2,3),dp)
  3  1     1.57870494E-15   # Real(ZUR(3,1),dp)
  3  2    -4.01763268E-12   # Real(ZUR(3,2),dp)
  3  3     1.00000000E+00   # Real(ZUR(3,3),dp)
Block IMUURMIX Q=  1.73500000E+02  # ()
  1  1     0.00000000E+00   # Aimag(ZUR(1,1))
  1  2    -2.34035956E-16   # Aimag(ZUR(1,2))
  1  3    -3.16057080E-15   # Aimag(ZUR(1,3))
  2  1    -2.33264609E-16   # Aimag(ZUR(2,1))
  2  2     0.00000000E+00   # Aimag(ZUR(2,2))
  2  3    -3.74335201E-13   # Aimag(ZUR(2,3))
  3  1    -3.16057080E-15   # Aimag(ZUR(3,1))
  3  2    -3.74335201E-13   # Aimag(ZUR(3,2))
  3  3     0.00000000E+00   # Aimag(ZUR(3,3))
Block UELMIX Q=  1.73500000E+02  # ()
  1  1     9.99999958E-01   # Real(ZEL(1,1),dp)
  1  2     2.74601913E-04   # Real(ZEL(1,2),dp)
  1  3     9.45695353E-05   # Real(ZEL(1,3),dp)
  2  1    -2.74718265E-04   # Real(ZEL(2,1),dp)
  2  2     9.99999170E-01   # Real(ZEL(2,2),dp)
  2  3     1.23352048E-03   # Real(ZEL(2,3),dp)
  3  1    -9.42307132E-05   # Real(ZEL(3,1),dp)
  3  2    -1.23355652E-03   # Real(ZEL(3,2),dp)
  3  3     9.99999224E-01   # Real(ZEL(3,3),dp)
Block IMUELMIX Q=  1.73500000E+02  # ()
  1  1    -2.32030261E-06   # Aimag(ZEL(1,1))
  1  2    -3.27769509E-07   # Aimag(ZEL(1,2))
  1  3    -9.69030818E-08   # Aimag(ZEL(1,3))
  2  1    -4.00549224E-07   # Aimag(ZEL(2,1))
  2  2     2.38133032E-04   # Aimag(ZEL(2,2))
  2  3     8.36007274E-05   # Aimag(ZEL(2,3))
  3  1    -1.08124701E-07   # Aimag(ZEL(3,1))
  3  2     8.34513977E-05   # Aimag(ZEL(3,2))
  3  3    -1.17070026E-04   # Aimag(ZEL(3,3))
Block UERMIX Q=  1.73500000E+02  # ()
  1  1     9.99999927E-01   # Real(ZER(1,1),dp)
  1  2     7.53323798E-05   # Real(ZER(1,2),dp)
  1  3     3.75542911E-04   # Real(ZER(1,3),dp)
  2  1    -7.88943861E-05   # Real(ZER(2,1),dp)
  2  2     9.99954928E-01   # Real(ZER(2,2),dp)
  2  3     9.49392348E-03   # Real(ZER(2,3),dp)
  3  1    -3.74810532E-04   # Real(ZER(3,1),dp)
  3  2    -9.49395240E-03   # Real(ZER(3,2),dp)
  3  3     9.99954861E-01   # Real(ZER(3,3),dp)
Block IMUERMIX Q=  1.73500000E+02  # ()
  1  1    -2.16840434E-19   # Aimag(ZER(1,1))
  1  2     9.49539877E-06   # Aimag(ZER(1,2))
  1  3    -7.60136240E-07   # Aimag(ZER(1,3))
  2  1     9.49772293E-06   # Aimag(ZER(2,1))
  2  2    -1.38777878E-17   # Aimag(ZER(2,2))
  2  3    -2.65432139E-05   # Aimag(ZER(2,3))
  3  1    -8.48251018E-07   # Aimag(ZER(3,1))
  3  2    -2.65468390E-05   # Aimag(ZER(3,2))
  3  3     1.35525272E-20   # Aimag(ZER(3,3))
Block UVMIX Q=  1.73500000E+02  # ()
  1  1     7.55449841E-01   # Real(UV(1,1),dp)
  1  2    -1.15583997E-01   # Real(UV(1,2),dp)
  1  3     1.33069079E-02   # Real(UV(1,3),dp)
  2  1     2.68313350E-01   # Real(UV(2,1),dp)
  2  2     6.56039592E-03   # Real(UV(2,2),dp)
  2  3    -7.04593449E-01   # Real(UV(2,3),dp)
  3  1     5.24840595E-01   # Real(UV(3,1),dp)
  3  2     4.38696328E-01   # Real(UV(3,2),dp)
  3  3     2.42081660E-01   # Real(UV(3,3),dp)
Block IMUVMIX Q=  1.73500000E+02  # ()
  1  1     2.84632471E-01   # Aimag(UV(1,1))
  1  2    -5.61040859E-01   # Aimag(UV(1,2))
  1  3     1.41337589E-01   # Aimag(UV(1,3))
  2  1     2.86689610E-02   # Aimag(UV(2,1))
  2  2     4.72505052E-01   # Aimag(UV(2,2))
  2  3     4.55444888E-01   # Aimag(UV(2,3))
  3  1     2.87751238E-03   # Aimag(UV(3,1))
  3  2     5.06078021E-01   # Aimag(UV(3,2))
  3  3    -4.66220022E-01   # Aimag(UV(3,3))
Block MatrixScal Q=  1.73500000E+02  # ()
  1  1     9.99988686E-01   # Real(ZS(1,1),dp)
  1  2    -4.75694534E-03   # Real(ZS(1,2),dp)
  2  1     4.75694534E-03   # Real(ZS(2,1),dp)
  2  2     9.99988686E-01   # Real(ZS(2,2),dp)
Block MatrixX Q=  1.73500000E+02  # ()
  1  1    -9.67230093E-01   # Real(ZX(1,1),dp)
  1  2    -1.51381959E-01   # Real(ZX(1,2),dp)
  1  3    -2.03836821E-01   # Real(ZX(1,3),dp)
  2  1    -3.80400696E-02   # Real(ZX(2,1),dp)
  2  2    -7.07356982E-01   # Real(ZX(2,2),dp)
  2  3     7.05832171E-01   # Real(ZX(2,3),dp)
  3  1    -2.51035655E-01   # Real(ZX(3,1),dp)
  3  2     6.90456083E-01   # Real(ZX(3,2),dp)
  3  3     6.78418379E-01   # Real(ZX(3,3),dp)
Block IMMatrixX Q=  1.73500000E+02  # ()
  1  1     1.47137362E-11   # Aimag(ZX(1,1))
  1  2     1.48492751E-09   # Aimag(ZX(1,2))
  1  3    -1.92612538E-09   # Aimag(ZX(1,3))
  2  1    -3.75890930E-11   # Aimag(ZX(2,1))
  2  2     6.89844262E-09   # Aimag(ZX(2,2))
  2  3     6.88056431E-09   # Aimag(ZX(2,3))
  3  1    -4.86672663E-11   # Aimag(ZX(3,1))
  3  2    -6.72989147E-09   # Aimag(ZX(3,2))
  3  3     6.62781087E-09   # Aimag(ZX(3,3))
Block SPheno # SPheno internal parameters 
         1    -1.00000000E+00  # ErrorLevel
         2     0.00000000E+00  # SPA_conventions
        11     1.00000000E+00  # Branching ratios
        13     1.00000000E+00  # 3 Body decays
        31     1.00000000E+00  # GUT scale
        33     1.73500000E+02  # Renormalization scale
        34     1.00000000E-04  # Precision
        35     4.00000000E+01  # Iterations
        38     2.00000000E+00  # RGE level
        40     7.29735257E-03  # Alpha
        41     2.49520000E+00  # Gamma_Z
        42     2.06000000E+00  # Gamma_W
        50     0.00000000E+00  # Rotate negative fermion masses
        51     0.00000000E+00  # Switch to SCKM matrix
        52     0.00000000E+00  # Ignore negative masses
        53     0.00000000E+00  # Ignore negative masses at MZ
        55     1.00000000E+00  # Calculate one loop masses
        56     1.00000000E+00  # Calculate two-loop Higgs masses
        57     1.00000000E+00  # Calculate low energy
        60     1.00000000E+00  # Include kinetic mixing
        65     1.00000000E+00  # Solution of tadpole equation
Block HiggsCouplingsFermions, # 
    1.00000000E+00    0.00000000E+00        3             25         5         5 # h_1 b b coupling 
    1.00000000E+00    0.00000000E+00        3             25         3         3 # h_1 s s coupling 
    1.00000000E+00    5.37291320E-21        3             25         6         6 # h_1 t t coupling  
    1.00000000E+00    8.86354277E-17        3             25         4         4 # h_1 c c coupling 
    1.00000000E+00    0.00000000E+00        3             25        15        15 # h_1 tau tau coupling 
    1.00000000E+00    0.00000000E+00        3             25        13        13 # h_1 mu mu coupling  
Block HiggsCouplingsBosons # 
    1.00000000E+00        3             25        24        24 # h_1 W W coupling 
    1.00000000E+00        3             25        23        23 # h_1 Z Z coupling  
    0.00000000E+00        3             25        23        22 # h_1 Z gamma coupling 
    1.06098863E+00        3             25        22        22 # h_1 gamma gamma coupling 
    1.02339414E+00        3             25        21        21 # h_1 g g coupling 
    0.00000000E+00        4             25        21        21        23 # h_1 g g Z coupling 
    0.00000000E+00        3             25        25        23 # h_1 h_1 Z coupling  
Block EFFHIGGSCOUPLINGS # values of loop-induced couplings 
        25           22           22     0.33470698E-04 # H-Photon-Photon 
        25           21           21     0.66167389E-04 # H-Gluon-Gluon 
        25           22           23     0.00000000E+00 # H-Photon-Z (not yet calculated by SPheno) 
Block SPhenoLowEnergy # low energy observables 
       1   -1.33496916E-03  # T-parameter (1-loop BSM)
       2   -1.49956657E-04  # S-parameter (1-loop BSM)
       3   -2.79199460E-05  # U-parameter (1-loop BSM)
      20   -7.36297409E-18  # (g-2)_e
      21   -8.79812518E-15  # (g-2)_mu
      22    1.00458691E-09  # (g-2)_tau
      23    4.94462496E-32  # EDM(e)
      24   -9.63630694E-28  # EDM(mu)
      25    7.74720818E-27  # EDM(tau)
      39   -4.03595573E-04  # delta(rho)
Block FlavorKitQFV # quark flavor violating observables 
     200    3.15000000E-04  # BR(B->X_s gamma)
     201    1.00000000E+00  # BR(B->X_s gamma)/BR(B->X_s gamma)_SM
     300    6.45217072E-04  # BR(D->mu nu)
     301    9.98911923E-01  # BR(D->mu nu)/BR(D->mu nu)_SM
     400    6.10620595E-03  # BR(Ds->mu nu)
     401    9.98793371E-01  # BR(Ds->mu nu)/BR(Ds->mu nu)_SM
     402    5.96764100E-02  # BR(Ds->tau nu)
     403    9.98793370E-01  # BR(Ds->tau nu)/BR(Ds->tau nu)_SM
     500    5.60788488E-07  # BR(B->mu nu)
     501    9.91337578E-01  # BR(B->mu nu)/BR(B->mu nu)_SM
     502    1.24782757E-04  # BR(B->tau nu)
     503    9.91337574E-01  # BR(B->tau nu)/BR(B->tau nu)_SM
     600    6.92919736E-01  # BR(K->mu nu)
     601    9.99924086E-01  # BR(K->mu nu)/BR(K->mu nu)_SM
     602    2.47647734E-05  # R_K = BR(K->e nu)/(K->mu nu)
     603    2.47610135E-05  # R_K^SM = BR(K->e nu)_SM/(K->mu nu)_SM
    1900    1.79462543E+01  # Delta(M_Bs)
    1901    1.00029323E+00  # Delta(M_Bs)/Delta(M_Bs)_SM
    1902    4.01179422E-01  # Delta(M_Bd)
    1903    1.00043086E+00  # Delta(M_Bd)/Delta(M_Bd)_SM
    4000    2.43265684E-15  # BR(B^0_d->e e)
    4001    1.00000295E+00  # BR(B^0_d->e e)/BR(B^0_d->e e)_SM
    4002    7.55349845E-14  # BR(B^0_s->e e)
    4003    1.00000291E+00  # BR(B^0_s->e e)/BR(B^0_s->e e)_SM
    4004    1.03920363E-10  # BR(B^0_d->mu mu)
    4005    1.00000295E+00  # BR(B^0_d->mu mu)/BR(B^0_d->mu mu)_SM
    4006    3.22685299E-09  # BR(B^0_s->mu mu)
    4007    1.00000291E+00  # BR(B^0_s->mu mu)/BR(B^0_s->mu mu)_SM
    4008    2.17517463E-08  # BR(B^0_d->tau tau)
    4009    1.00000161E+00  # BR(B^0_d->tau tau)/BR(B^0_d->tau tau)_SM
    4010    6.84354048E-07  # BR(B^0_s->tau tau)
    4011    1.00000163E+00  # BR(B^0_s->tau tau)/BR(B^0_s->tau tau)_SM
    5000    1.64140930E-06  # BR(B-> s e e)
    5001    9.91614340E-01  # BR(B-> s e e)/BR(B-> s e e)_SM
    5002    1.59101133E-06  # BR(B-> s mu mu)
    5003    9.91414034E-01  # BR(B-> s mu mu)/BR(B-> s mu mu)_SM
    6000    1.10917367E-07  # BR(B -> K mu mu)
    6001    9.99255561E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    6002    1.10917367E-07  # BR(B -> K mu mu)
    6003    9.99255561E-01  # BR(B -> K mu mu)/BR(B -> K mu mu)_SM
    7000    3.90637807E-05  # BR(B->s nu nu)
    7001    1.00000000E+00  # BR(B->s nu nu)/BR(B->s nu nu)_SM
    7002    1.80875961E-06  # BR(B->D nu nu)
    7003    1.00000000E+00  # BR(B->D nu nu)/BR(B->D nu nu)_SM
    8000    1.25751904E-10  # BR(K^+ -> pi^+ nu nu)
    8001    1.00000000E+00  # BR(K^+ -> pi^+ nu nu)/BR(K^+ -> pi^+ nu nu)_SM
    8002    2.88945052E-11  # BR(K_L -> pi^0 nu nu)
    8003    1.00000000E+00  # BR(K_L -> pi^0 nu nu)/BR(K_L -> pi^0 nu nu)_SM
    8004    0.00000000E+00  # BR(K^0_L -> e mu)
    8005    0.00000000E+00  # BR(K^0_L -> e mu)/BR(K^0_L -> e mu)_SM
    9100    2.00289502E-15  # Delta(M_K)
    9102    9.99999330E-01  # Delta(M_K)/Delta(M_K)_SM
    9103    1.89189711E-03  # epsilon_K
    9104    9.99999872E-01  # epsilon_K/epsilon_K^SM
Block FlavorKitLFV # lepton flavor violating observables 
     701    2.51755499E-13  # BR(mu->e gamma)
     702    5.29399788E-15  # BR(tau->e gamma)
     703    1.06203215E-14  # BR(tau->mu gamma)
     800    6.90911304E-15  # CR(mu-e, Al)
     801    1.53151984E-14  # CR(mu-e, Ti)
     802    1.78391191E-14  # CR(mu-e, Sr)
     803    3.25920492E-14  # CR(mu-e, Sb)
     804    2.11999781E-14  # CR(mu-e, Au)
     805    2.08650857E-14  # CR(mu-e, Pb)
     901    2.57946658E-15  # BR(mu->3e)
     902    4.86227586E-15  # BR(tau->3e)
     903    2.24673908E-12  # BR(tau->3mu)
     904    2.80808272E-15  # BR(tau- -> e- mu+ mu-)
     905    2.37249805E-12  # BR(tau- -> mu- e+ e-)
     906    2.77288308E-16  # BR(tau- -> e+ mu- mu-)
     907    4.39239150E-19  # BR(tau- -> mu+ e- e-)
    1001    1.13287898E-11  # BR(Z->e mu)
    1002    3.80060686E-10  # BR(Z->e tau)
    1003    2.39927193E-07  # BR(Z->mu tau)
    1101    1.64747288E-18  # BR(h->e mu)
    1102    5.51116054E-17  # BR(h->e tau)
    1103    8.98537013E-17  # BR(h->mu tau)
    2001    9.02436737E-15  # BR(tau->e pi)
    2002    1.33709886E-15  # BR(tau->e eta)
    2003    1.47477387E-15  # BR(tau->e eta')
    2004    5.63608515E-12  # BR(tau->mu pi)
    2005    8.33236989E-13  # BR(tau->mu eta)
    2006    9.12017227E-13  # BR(tau->mu eta')
Block FWCOEF Q=  1.60000000E+02  # Wilson coefficients at scale Q 
     0305 4422   00   0    -0.17075797E-08    # coeffC7sm
     0305 4422   00   2    -0.17075797E-08    # coeffC7
     0305 4322   00   2    -0.32841732E-10    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.32841732E-10    # coeffC7pNP
     0305 6421   00   0    -0.85534682E-09    # coeffC8sm
     0305 6421   00   2    -0.85534682E-09    # coeffC8
     0305 6321   00   2    -0.16443943E-10    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.16443943E-10    # coeffC8pNP
 03051111 4133   00   0     0.10258749E-08    # coeffC9eeSM
 03051111 4133   00   2     0.10258749E-08    # coeffC9ee
 03051111 4233   00   2    -0.78741576E-15    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1    -0.78741576E-15    # coeffC9PeeNP
 03051111 4137   00   0    -0.39049478E-08    # coeffC10eeSM
 03051111 4137   00   2    -0.39049478E-08    # coeffC10ee
 03051111 4237   00   2    -0.79413153E-14    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1     0.79413153E-14    # coeffC10PeeNP
 03051313 4133   00   0     0.10258744E-08    # coeffC9mumuSM
 03051313 4133   00   2     0.10258744E-08    # coeffC9mumu
 03051313 4233   00   2    -0.78740897E-15    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1    -0.78740897E-15    # coeffC9PmumuNP
 03051313 4137   00   0    -0.39049483E-08    # coeffC10mumuSM
 03051313 4137   00   2    -0.39049483E-08    # coeffC10mumu
 03051313 4237   00   2    -0.79413221E-14    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1    -0.79413221E-14    # coeffC10PmumuNP
 03051212 4141   00   0    -0.12063782E-07    # coeffCLnu1nu1SM
 03051212 4141   00   2    -0.12063782E-07    # coeffCLnu1nu1
 03051212 4241   00   2     0.15882631E-13    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1     0.15882631E-13    # coeffCLPnu1nu1NP
 03051414 4141   00   0    -0.12063666E-07    # coeffCLnu2nu2SM
 03051414 4141   00   2    -0.12063666E-07    # coeffCLnu2nu2
 03051414 4241   00   2     0.15882617E-13    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1     0.15882617E-13    # coeffCLPnu2nu2NP
 03051616 4141   00   0    -0.12039121E-07    # coeffCLnu3nu3SM
 03051616 4141   00   2    -0.12039121E-07    # coeffCLnu3nu3
 03051616 4241   00   2     0.15878804E-13    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1     0.15878804E-13    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2     0.12063782E-07    # coeffCRnu1nu1
 03051212 4242   00   2    -0.15882631E-13    # coeffCRPnu1nu1
 03051212 4142   00   1     0.12063782E-07    # coeffCRnu1nu1NP
 03051212 4242   00   1    -0.15882631E-13    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2     0.12063666E-07    # coeffCRnu2nu2
 03051414 4242   00   2    -0.15882617E-13    # coeffCRPnu2nu2
 03051414 4142   00   1     0.12063666E-07    # coeffCRnu2nu2NP
 03051414 4242   00   1    -0.15882617E-13    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2     0.12039121E-07    # coeffCRnu3nu3
 03051616 4242   00   2    -0.15878804E-13    # coeffCRPnu3nu3
 03051616 4142   00   1     0.12039121E-07    # coeffCRnu3nu3NP
 03051616 4242   00   1    -0.15878804E-13    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.18281876E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.65996371E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.83828127E-20    # coeffKK_SLR
 01030103 4141   00   2     0.95422151E-13    # coeffKK_VLL
 01030103 4242   00   2     0.11689935E-28    # coeffKK_VRR
 01030103 4142   00   2    -0.34735248E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.73580063E-47    # coeffKK_TLL
 01030103 4444   00   2     0.30262212E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.96148536E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.93738200E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.75880620E-17    # coeffBB_SLR
 01050105 4141   00   2     0.33146113E-11    # coeffBB_VLL
 01050105 4242   00   2     0.27933797E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.94935719E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.50356530E-53    # coeffBB_TLL
 01050105 4444   00   2     0.23204561E-49    # coeffBB_TRR
 03050305 3131   00   2    -0.10139608E-16    # coeffBsBs_SLL
 03050305 3232   00   2    -0.27383933E-13    # coeffBsBs_SRR
 03050305 3132   00   2    -0.42130117E-14    # coeffBsBs_SLR
 03050305 4141   00   2     0.96843711E-10    # coeffBsBs_VLL
 03050305 4242   00   2     0.29476407E-20    # coeffBsBs_VRR
 03050305 4142   00   2    -0.52693677E-15    # coeffBsBs_VLR
 03050305 4343   00   2    -0.31543331E-49    # coeffBsBs_TLL
 03050305 4444   00   2    -0.26400023E-47    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.79764436E-47    # coeffKK_TLLNP
 01030103 4444   00   1    -0.32805738E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.54588913E-53    # coeffBB_TLLNP
 01050105 4444   00   1    -0.25154900E-49    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1     0.34194495E-49    # coeffBsBs_TLLNP
 03050305 4444   00   1     0.28618939E-47    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.18281876E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.65996371E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.83828127E-20    # coeffKK_SLRSM
 01030103 4141   00   0     0.95422151E-13    # coeffKK_VLLSM
 01030103 4242   00   0     0.11689935E-28    # coeffKK_VRRSM
 01030103 4142   00   0    -0.34735248E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.15334450E-46    # coeffKK_TLLSM
 01030103 4444   00   0     0.63067950E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.96148536E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.93738200E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.75880620E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.33146113E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.27933797E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.94935719E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.10494544E-52    # coeffBB_TLLSM
 01050105 4444   00   0     0.48359462E-49    # coeffBB_TRRSM
 03050305 3131   00   0    -0.10139608E-16    # coeffBsBs_SLLSM
 03050305 3232   00   0    -0.27383933E-13    # coeffBsBs_SRRSM
 03050305 3132   00   0    -0.42130117E-14    # coeffBsBs_SLRSM
 03050305 4141   00   0     0.96843711E-10    # coeffBsBs_VLLSM
 03050305 4242   00   0     0.29476407E-20    # coeffBsBs_VRRSM
 03050305 4142   00   0    -0.52693677E-15    # coeffBsBs_VLRSM
 03050305 4343   00   0    -0.65737826E-49    # coeffBsBs_TLLSM
 03050305 4444   00   0    -0.55018962E-47    # coeffBsBs_TRRSM
Block IMFWCOEF Q=  1.60000000E+02  # Im(Wilson coefficients) at scale Q 
     0305 4422   00   0    -0.30476206E-10    # coeffC7sm
     0305 4422   00   2    -0.30476206E-10    # coeffC7
     0305 4322   00   2    -0.58614587E-12    # coeffC7p
     0305 4422   00   1     0.00000000E+00    # coeffC7NP
     0305 4322   00   1    -0.58614587E-12    # coeffC7pNP
     0305 6421   00   0    -0.15267137E-10    # coeffC8sm
     0305 6421   00   2    -0.15267137E-10    # coeffC8
     0305 6321   00   2    -0.29350846E-12    # coeffC8p
     0305 6421   00   1     0.00000000E+00    # coeffC8NP
     0305 6321   00   1    -0.29350846E-12    # coeffC8pNP
 03051111 4133   00   0    -0.18317592E-10    # coeffC9eeSM
 03051111 4133   00   2    -0.18317592E-10    # coeffC9ee
 03051111 4233   00   2     0.14064231E-16    # coeffC9Pee
 03051111 4133   00   1     0.00000000E+00    # coeffC9eeNP
 03051111 4233   00   1     0.14064231E-16    # coeffC9PeeNP
 03051111 4137   00   0     0.69688571E-10    # coeffC10eeSM
 03051111 4137   00   2     0.69688571E-10    # coeffC10ee
 03051111 4237   00   2     0.14184184E-15    # coeffC10Pee
 03051111 4137   00   1     0.00000000E+00    # coeffC10eeNP
 03051111 4237   00   1    -0.14184184E-15    # coeffC10PeeNP
 03051313 4133   00   0    -0.18317583E-10    # coeffC9mumuSM
 03051313 4133   00   2    -0.18317583E-10    # coeffC9mumu
 03051313 4233   00   2     0.14064110E-16    # coeffC9Pmumu
 03051313 4133   00   1     0.00000000E+00    # coeffC9mumuNP
 03051313 4233   00   1     0.14064110E-16    # coeffC9PmumuNP
 03051313 4137   00   0     0.69688580E-10    # coeffC10mumuSM
 03051313 4137   00   2     0.69688580E-10    # coeffC10mumu
 03051313 4237   00   2     0.14184196E-15    # coeffC10Pmumu
 03051313 4137   00   1     0.00000000E+00    # coeffC10mumuNP
 03051313 4237   00   1     0.14184196E-15    # coeffC10PmumuNP
 03051212 4141   00   0     0.21535687E-09    # coeffCLnu1nu1SM
 03051212 4141   00   2     0.21535687E-09    # coeffCLnu1nu1
 03051212 4241   00   2    -0.28368367E-15    # coeffCLPnu1nu1
 03051212 4141   00   1     0.00000000E+00    # coeffCLnu1nu1NP
 03051212 4241   00   1    -0.28368367E-15    # coeffCLPnu1nu1NP
 03051414 4141   00   0     0.21535390E-09    # coeffCLnu2nu2SM
 03051414 4141   00   2     0.21535390E-09    # coeffCLnu2nu2
 03051414 4241   00   2    -0.28368343E-15    # coeffCLPnu2nu2
 03051414 4141   00   1     0.00000000E+00    # coeffCLnu2nu2NP
 03051414 4241   00   1    -0.28368343E-15    # coeffCLPnu2nu2NP
 03051616 4141   00   0     0.21489382E-09    # coeffCLnu3nu3SM
 03051616 4141   00   2     0.21489382E-09    # coeffCLnu3nu3
 03051616 4241   00   2    -0.28361533E-15    # coeffCLPnu3nu3
 03051616 4141   00   1     0.00000000E+00    # coeffCLnu3nu3NP
 03051616 4241   00   1    -0.28361533E-15    # coeffCLPnu3nu3NP
 03051212 4142   00   0     0.00000000E+00    # coeffCRnu1nu1SM
 03051212 4142   00   2    -0.21535687E-09    # coeffCRnu1nu1
 03051212 4242   00   2     0.28368367E-15    # coeffCRPnu1nu1
 03051212 4142   00   1    -0.21535687E-09    # coeffCRnu1nu1NP
 03051212 4242   00   1     0.28368367E-15    # coeffCRPnu1nu1NP
 03051414 4142   00   0     0.00000000E+00    # coeffCRnu2nu2SM
 03051414 4142   00   2    -0.21535390E-09    # coeffCRnu2nu2
 03051414 4242   00   2     0.28368343E-15    # coeffCRPnu2nu2
 03051414 4142   00   1    -0.21535390E-09    # coeffCRnu2nu2NP
 03051414 4242   00   1     0.28368343E-15    # coeffCRPnu2nu2NP
 03051616 4142   00   0     0.00000000E+00    # coeffCRnu3nu3SM
 03051616 4142   00   2    -0.21489382E-09    # coeffCRnu3nu3
 03051616 4242   00   2     0.28361533E-15    # coeffCRPnu3nu3
 03051616 4142   00   1    -0.21489382E-09    # coeffCRnu3nu3NP
 03051616 4242   00   1     0.28361533E-15    # coeffCRPnu3nu3NP
 01030103 3131   00   2    -0.15870622E-23    # coeffKK_SLL
 01030103 3232   00   2    -0.57291901E-21    # coeffKK_SRR
 01030103 3132   00   2    -0.30492931E-21    # coeffKK_SLR
 01030103 4141   00   2     0.61201581E-14    # coeffKK_VLL
 01030103 4242   00   2     0.26135961E-30    # coeffKK_VRR
 01030103 4142   00   2    -0.30153906E-22    # coeffKK_VLR
 01030103 4343   00   2    -0.70578115E-47    # coeffKK_TLL
 01030103 4444   00   2    -0.41498637E-46    # coeffKK_TRR
 01050105 3131   00   2    -0.86908217E-21    # coeffBB_SLL
 01050105 3232   00   2    -0.84729526E-15    # coeffBB_SRR
 01050105 3132   00   2    -0.68632799E-17    # coeffBB_SLR
 01050105 4141   00   2     0.29969342E-11    # coeffBB_VLL
 01050105 4242   00   2     0.25282138E-24    # coeffBB_VRR
 01050105 4142   00   2    -0.85811958E-18    # coeffBB_VLR
 01050105 4343   00   2    -0.37767398E-53    # coeffBB_TLL
 01050105 4444   00   2     0.00000000E+00    # coeffBB_TRR
 03050305 3131   00   2     0.36204271E-18    # coeffBsBs_SLL
 03050305 3232   00   2     0.97776490E-15    # coeffBsBs_SRR
 03050305 3132   00   2     0.15049194E-15    # coeffBsBs_SLR
 03050305 4141   00   2    -0.34585292E-11    # coeffBsBs_VLL
 03050305 4242   00   2    -0.10533609E-21    # coeffBsBs_VRR
 03050305 4142   00   2     0.18814692E-16    # coeffBsBs_VLR
 03050305 4343   00   2     0.22559726E-50    # coeffBsBs_TLL
 03050305 4444   00   2     0.41252553E-49    # coeffBsBs_TRR
 01030103 3131   00   1     0.00000000E+00    # coeffKK_SLLNP
 01030103 3232   00   1     0.00000000E+00    # coeffKK_SRRNP
 01030103 3132   00   1     0.00000000E+00    # coeffKK_SLRNP
 01030103 4141   00   1     0.00000000E+00    # coeffKK_VLLNP
 01030103 4242   00   1     0.00000000E+00    # coeffKK_VRRNP
 01030103 4142   00   1     0.00000000E+00    # coeffKK_VLRNP
 01030103 4343   00   1     0.76510175E-47    # coeffKK_TLLNP
 01030103 4444   00   1     0.44986579E-46    # coeffKK_TRRNP
 01050105 3131   00   1     0.00000000E+00    # coeffBB_SLLNP
 01050105 3232   00   1     0.00000000E+00    # coeffBB_SRRNP
 01050105 3132   00   1     0.00000000E+00    # coeffBB_SLRNP
 01050105 4141   00   1     0.00000000E+00    # coeffBB_VLLNP
 01050105 4242   00   1     0.00000000E+00    # coeffBB_VRRNP
 01050105 4142   00   1     0.00000000E+00    # coeffBB_VLRNP
 01050105 4343   00   1     0.40941685E-53    # coeffBB_TLLNP
 01050105 4444   00   1     0.00000000E+00    # coeffBB_TRRNP
 03050305 3131   00   1     0.00000000E+00    # coeffBsBs_SLLNP
 03050305 3232   00   1     0.00000000E+00    # coeffBsBs_SRRNP
 03050305 3132   00   1     0.00000000E+00    # coeffBsBs_SLRNP
 03050305 4141   00   1     0.00000000E+00    # coeffBsBs_VLLNP
 03050305 4242   00   1     0.00000000E+00    # coeffBsBs_VRRNP
 03050305 4142   00   1     0.00000000E+00    # coeffBsBs_VLRNP
 03050305 4343   00   1    -0.24455833E-50    # coeffBsBs_TLLNP
 03050305 4444   00   1    -0.44719822E-49    # coeffBsBs_TRRNP
 01030103 3131   00   0    -0.15870622E-23    # coeffKK_SLLSM
 01030103 3232   00   0    -0.57291901E-21    # coeffKK_SRRSM
 01030103 3132   00   0    -0.30492931E-21    # coeffKK_SLRSM
 01030103 4141   00   0     0.61201581E-14    # coeffKK_VLLSM
 01030103 4242   00   0     0.26135961E-30    # coeffKK_VRRSM
 01030103 4142   00   0    -0.30153906E-22    # coeffKK_VLRSM
 01030103 4343   00   0    -0.14708829E-46    # coeffKK_TLLSM
 01030103 4444   00   0    -0.86485216E-46    # coeffKK_TRRSM
 01050105 3131   00   0    -0.86908217E-21    # coeffBB_SLLSM
 01050105 3232   00   0    -0.84729526E-15    # coeffBB_SRRSM
 01050105 3132   00   0    -0.68632799E-17    # coeffBB_SLRSM
 01050105 4141   00   0     0.29969342E-11    # coeffBB_VLLSM
 01050105 4242   00   0     0.25282138E-24    # coeffBB_VRRSM
 01050105 4142   00   0    -0.85811958E-18    # coeffBB_VLRSM
 01050105 4343   00   0    -0.78709082E-53    # coeffBB_TLLSM
 01050105 4444   00   0     0.00000000E+00    # coeffBB_TRRSM
 03050305 3131   00   0     0.36204271E-18    # coeffBsBs_SLLSM
 03050305 3232   00   0     0.97776490E-15    # coeffBsBs_SRRSM
 03050305 3132   00   0     0.15049194E-15    # coeffBsBs_SLRSM
 03050305 4141   00   0    -0.34585292E-11    # coeffBsBs_VLLSM
 03050305 4242   00   0    -0.10533609E-21    # coeffBsBs_VRRSM
 03050305 4142   00   0     0.18814692E-16    # coeffBsBs_VLRSM
 03050305 4343   00   0     0.47015559E-50    # coeffBsBs_TLLSM
 03050305 4444   00   0     0.85972375E-49    # coeffBsBs_TRRSM
Block TREELEVELUNITARITY #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    8.77918098E-02  # Maximal scattering eigenvalue 
Block TREELEVELUNITARITYwTRILINEARS #  
       0    1.00000000E+00  # Tree-level unitarity limits fulfilled or not 
       1    1.44499492E-02  # Maximal scattering eigenvalue 
       2    1.50000000E+03  # best scattering energy 
      11    1.00000000E+03  # min scattering energy 
      12    2.00000000E+03  # max scattering energy 
      13    5.00000000E+00  # steps 
DECAY         6     1.59593864E+00   # Fu_3
#    BR                NDA      ID1      ID2
     1.63596136E-03    2            3         24   # BR(Fu_3 -> Fd_2 VWp )
     9.98288600E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY      3001     5.58535966E-11   # FX0_1
#    BR                NDA      ID1      ID2
     6.72440754E-01    2           14       2001   # BR(FX0_1 -> Fv_2 P0_1 )
     3.27559246E-01    2           16       2001   # BR(FX0_1 -> Fv_3 P0_1 )
DECAY      3002     7.54778817E+00   # FX0_2
#    BR                NDA      ID1      ID2
     6.96097543E-05    2           13       2004   # BR(FX0_2 -> Fe_2 Pc )
     6.96097543E-05    2          -13      -2004   # BR(FX0_2 -> Fe_2^* Pc^* )
     2.08292294E-03    2           15       2004   # BR(FX0_2 -> Fe_3 Pc )
     2.08292294E-03    2          -15      -2004   # BR(FX0_2 -> Fe_3^* Pc^* )
     1.83249041E-02    2         3001         25   # BR(FX0_2 -> FX0_1 hh )
     9.77366122E-01    2         3001         23   # BR(FX0_2 -> FX0_1 VZ )
DECAY      3003     6.26316824E+00   # FX0_3
#    BR                NDA      ID1      ID2
     3.67045041E-04    2           13       2004   # BR(FX0_3 -> Fe_2 Pc )
     3.67045041E-04    2          -13      -2004   # BR(FX0_3 -> Fe_2^* Pc^* )
     1.10179749E-02    2           15       2004   # BR(FX0_3 -> Fe_3 Pc )
     1.10179749E-02    2          -15      -2004   # BR(FX0_3 -> Fe_3^* Pc^* )
     9.48699642E-01    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     2.82427721E-02    2         3001         23   # BR(FX0_3 -> FX0_1 VZ )
#    BR                NDA      ID1      ID2       ID3
     2.80988760E-04    3         3001         -6          6   # BR(FX0_3 -> FX0_1 Fu_3^* Fu_3 )
DECAY      3004     7.60548415E+00   # FXc
#    BR                NDA      ID1      ID2
     1.74300341E-03    2           15       2003   # BR(FXc -> Fe_3 A0I )
     1.70496140E-04    2           13       2002   # BR(FXc -> Fe_2 P0_2 )
     5.11404923E-03    2           15       2002   # BR(FXc -> Fe_3 P0_2 )
     9.92768918E-01    2         3001        -24   # BR(FXc -> FX0_1 VWp^* )
#    BR                NDA      ID1      ID2       ID3
     1.11970243E-04    3         3001         -6          5   # BR(FXc -> FX0_1 Fu_3^* Fd_3 )
DECAY        25     3.90137127E-03   # hh
#    BR                NDA      ID1      ID2
     2.80581699E-03    2           22         22   # BR(hh -> VP VP )
     8.77218502E-02    2           21         21   # BR(hh -> VG VG )
     2.40703009E-02    2           23         23   # BR(hh -> VZ VZ )
     2.43040682E-01    2          -24         24   # BR(hh -> VWp^* VWp_virt )
     2.06029545E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     5.51850721E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     2.21894067E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     6.40502476E-02    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     2.60317703E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
DECAY      2003     6.98854891E-03   # A0I
#    BR                NDA      ID1      ID2
     9.99999036E-01    2         2001         23   # BR(A0I -> P0_1 VZ )
DECAY      2002     7.69314955E-03   # P0_2
#    BR                NDA      ID1      ID2
     9.99999169E-01    2         2001         25   # BR(P0_2 -> P0_1 hh )
DECAY      2004     4.85188610E-01   # Pc
#    BR                NDA      ID1      ID2
     3.17424449E-02    2          -13       3001   # BR(Pc -> Fe_2^* FX0_1 )
     9.53632942E-01    2          -15       3001   # BR(Pc -> Fe_3^* FX0_1 )
     1.45741747E-02    2         2001         24   # BR(Pc -> P0_1 VWp )
DECAY1L         4     6.06643158E-10   # Fu_2
#    BR                NDA      ID1      ID2
     9.99445869E-01    2            2         21   # BR(Fu_2 -> Fu_1 VG )
     5.54130824E-04    2            2         22   # BR(Fu_2 -> Fu_1 VP )
DECAY1L         6     6.02362755E-01   # Fu_3
#    BR                NDA      ID1      ID2
     9.99999972E-01    2            5         24   # BR(Fu_3 -> Fd_3 VWp )
DECAY1L        13     1.51578719E-11   # Fe_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           11         22   # BR(Fe_2 -> Fe_1 VP )
DECAY1L        15     5.08686617E-06   # Fe_3
#    BR                NDA      ID1      ID2
     9.99998677E-01    2           13         22   # BR(Fe_3 -> Fe_2 VP )
DECAY1L         3     1.30157375E-12   # Fd_2
#    BR                NDA      ID1      ID2
     9.76604001E-01    2            1         21   # BR(Fd_2 -> Fd_1 VG )
     2.33959995E-02    2            1         22   # BR(Fd_2 -> Fd_1 VP )
DECAY1L         5     1.53659695E-12   # Fd_3
#    BR                NDA      ID1      ID2
     6.37293748E-01    2            1         21   # BR(Fd_3 -> Fd_1 VG )
     3.31503583E-01    2            3         21   # BR(Fd_3 -> Fd_2 VG )
     1.64064150E-02    2            1         22   # BR(Fd_3 -> Fd_1 VP )
     1.47962537E-02    2            3         22   # BR(Fd_3 -> Fd_2 VP )
DECAY1L        14     1.26320908E+30   # Fv_2
#    BR                NDA      ID1      ID2
     1.00000000E+00    2           12         22   # BR(Fv_2 -> Fv_1 VP )
DECAY1L        16     9.48227435E+31   # Fv_3
#    BR                NDA      ID1      ID2
     6.68632746E-01    2           12         22   # BR(Fv_3 -> Fv_1 VP )
     3.31367254E-01    2           14         22   # BR(Fv_3 -> Fv_2 VP )
DECAY1L      3001     1.23134992E-10   # FX0_1
#    BR                NDA      ID1      ID2
     5.72676169E-02    2           12       2001   # BR(FX0_1 -> Fv_1 P0_1 )
     8.00644961E-01    2           14       2001   # BR(FX0_1 -> Fv_2 P0_1 )
     1.42087422E-01    2           16       2001   # BR(FX0_1 -> Fv_3 P0_1 )
DECAY1L      3002     1.66672470E+01   # FX0_2
#    BR                NDA      ID1      ID2
     1.33913083E-03    2           15       2004   # BR(FX0_2 -> Fe_3 Pc )
     1.33913083E-03    2          -15      -2004   # BR(FX0_2 -> Fe_3^* Pc^* )
     1.52417534E-02    2         3001         25   # BR(FX0_2 -> FX0_1 hh )
     9.81966185E-01    2         3001         23   # BR(FX0_2 -> FX0_1 VZ )
DECAY1L      3003     1.36509463E+01   # FX0_3
#    BR                NDA      ID1      ID2
     2.32485170E-04    2           13       2004   # BR(FX0_3 -> Fe_2 Pc )
     2.32485170E-04    2          -13      -2004   # BR(FX0_3 -> Fe_2^* Pc^* )
     7.75966791E-03    2           15       2004   # BR(FX0_3 -> Fe_3 Pc )
     7.75966791E-03    2          -15      -2004   # BR(FX0_3 -> Fe_3^* Pc^* )
     9.68297386E-01    2         3001         25   # BR(FX0_3 -> FX0_1 hh )
     1.39512385E-02    2         3001         23   # BR(FX0_3 -> FX0_1 VZ )
     1.76621474E-03    2         3001         22   # BR(FX0_3 -> FX0_1 VP )
DECAY1L      3004     7.81314627E+00   # FXc
#    BR                NDA      ID1      ID2
     1.38984260E-04    2           13       2003   # BR(FXc -> Fe_2 A0I )
     3.56676187E-03    2           15       2003   # BR(FXc -> Fe_3 A0I )
     3.57017668E-04    2           13       2002   # BR(FXc -> Fe_2 P0_2 )
     8.28379373E-03    2           15       2002   # BR(FXc -> Fe_3 P0_2 )
     9.87558881E-01    2         3001        -24   # BR(FXc -> FX0_1 VWp^* )
DECAY1L        25     2.20368884E-03   # hh
#    BR                NDA      ID1      ID2
     1.63521726E-04    2           -3          3   # BR(hh -> Fd_2^* Fd_2 )
     7.71712925E-01    2           -5          5   # BR(hh -> Fd_3^* Fd_3 )
     4.19896106E-04    2          -13         13   # BR(hh -> Fe_2^* Fe_2 )
     1.12863525E-01    2          -15         15   # BR(hh -> Fe_3^* Fe_3 )
     4.02902713E-02    2           -4          4   # BR(hh -> Fu_2^* Fu_2 )
     6.59244384E-02    2           21         21   # BR(hh -> VG VG )
     1.38783410E-02    2           22         22   # BR(hh -> VP VP )
DECAY1L      2003     8.31881355E-03   # A0I
#    BR                NDA      ID1      ID2
     9.81456215E-01    2         2001         23   # BR(A0I -> P0_1 VZ )
     5.46987045E-04    2         2001         22   # BR(A0I -> P0_1 VP )
     1.80000072E-02    2         2002         22   # BR(A0I -> P0_2 VP )
DECAY1L      2002     6.50805402E-03   # P0_2
#    BR                NDA      ID1      ID2
     9.96616475E-01    2         2001         25   # BR(P0_2 -> P0_1 hh )
     1.66993467E-04    2         2001         22   # BR(P0_2 -> P0_1 VP )
     3.22035623E-03    2         2001         23   # BR(P0_2 -> P0_1 VZ )
DECAY1L      2004     5.93237210E-01   # Pc
#    BR                NDA      ID1      ID2
     2.87058687E-02    2          -13       3001   # BR(Pc -> Fe_2^* FX0_1 )
     9.60768640E-01    2          -15       3001   # BR(Pc -> Fe_3^* FX0_1 )
     1.04812204E-02    2         2001         24   # BR(Pc -> P0_1 VWp )

